Low-energy effective field theory below the electroweak scale: one-loop renormalization in the 't Hooft-Veltman scheme

The low-energy effective field theory below the electroweak scale (LEFT) describes the effects at low energies of both the weak interaction and physics beyond the Standard Model. We study the one-loop renormalization of the LEFT in the 't Hooft-Veltman scheme, which offers an algebraically consistent definition of the Levi-Civita symbol and $\gamma_5$ in dimensional regularization. However, in connection with minimal subtraction this scheme leads to a spurious breaking of chiral symmetry in intermediate steps of the calculation. Based on the 't Hooft-Veltman prescription, we define a renormalization scheme that restores chiral symmetry by including appropriate finite counterterms. To this end, we extend the physical LEFT operator basis by a complete set of off-shell and one-loop-evanescent operators and we perform the renormalization at one loop. We determine the finite counterterms to the physical parameters that compensate both the insertions of evanescent operators, as well as the chiral-symmetry-breaking terms from the renormalizable part of the Lagrangian in $D$ dimensions. Our results can be applied in next-to-leading-log calculations in the 't Hooft-Veltman scheme: using our renormalization scheme instead of pure minimal subtraction separates the physical sector from the unphysical evanescent sector and leads to results that are manifestly free of spurious chiral-symmetry-breaking terms.

==> anc/LEFT-Counterterms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95374,       2857]
NotebookOptionsPosition[     91297,       2776]
NotebookOutlinePosition[     91688,       2792]
CellTagsIndexPosition[     91645,       2789]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Low-energy effective field theory below the electroweak scale:
one-loop renormalization in the \[CloseCurlyQuote]t Hooft\[Dash]Veltman scheme\
\>", "Title",
 CellChangeTimes->{{3.7740305242097187`*^9, 3.7740305469323883`*^9}, 
   3.775409201014748*^9, {3.7754092747381067`*^9, 3.7754092765672503`*^9}, {
   3.8965013267557497`*^9, 
   3.896501332251597*^9}},ExpressionUUID->"b7ac6639-ea8d-4dc7-afec-\
2085e6d6eaa5"],

Cell["\<\
Luca Naterop, Peter Stoffer

2023-10-13\
\>", "Text",
 CellChangeTimes->{{3.774030679825966*^9, 3.7740307379723873`*^9}, {
  3.774030775323946*^9, 3.774030779571828*^9}, {3.7740637359252443`*^9, 
  3.7740637360436783`*^9}, {3.775408062877491*^9, 3.775408063225032*^9}, {
  3.775409191150275*^9, 3.775409218438128*^9}, {3.7754092597947483`*^9, 
  3.7754092650532846`*^9}, {3.7754093150274677`*^9, 3.775409315030829*^9}, {
  3.775409351740418*^9, 3.775409361185142*^9}, {3.896501336107785*^9, 
  3.896501354912759*^9}, {3.898179082343421*^9, 3.8981790835031223`*^9}, {
  3.906200749014439*^9, 
  3.906200751238824*^9}},ExpressionUUID->"f70c1d2f-4522-46b2-b233-\
fb2ffdc5f131"],

Cell[CellGroupData[{

Cell["File input\[LongDash]evaluate first", "Section",
 CellChangeTimes->{{3.7740307912903833`*^9, 3.7740307975917473`*^9}, {
   3.774032330092627*^9, 3.7740323341134987`*^9}, 3.7740637441532516`*^9, {
   3.7740655514415617`*^9, 
   3.774065572287805*^9}},ExpressionUUID->"feafaf6f-be39-49fb-a1c1-\
43120eec56e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6967957436476583`*^9, 3.6967957646614122`*^9}, {
  3.709322375284267*^9, 3.70932237749088*^9}, {3.897105547263486*^9, 
  3.8971055516045723`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4b1581ef-d981-4c65-8767-35cdc0f8679b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"divergentCounterterms", "=", 
   RowBox[{"<<", "\"\<counterterms/divergentCounterterms.txt\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"finiteCountertermsSymmetryBreaking", "=", 
   RowBox[{
   "<<", "\"\<counterterms/finiteCountertermsSymmetryBreak.txt\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"finiteCountertermsEvanescentInsertions", "=", 
   RowBox[{"<<", "\"\<counterterms/finiteCountertermsEvan.txt\>\""}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.89650144381188*^9, 3.896501452364481*^9}, {
   3.898179117176301*^9, 3.8981791254280977`*^9}, 3.898179185635805*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"27bc5895-c224-4732-91a8-aa0a29724eb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"divergentCountertermsSingleInsertions", "=", 
   RowBox[{
   "<<", "\"\<counterterms/divergentCountertermsSingleInsertions.txt\>\""}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"finiteCountertermsSymmetryBreakingSingleInsertions", "=", 
   RowBox[{
   "<<", "\"\<counterterms/finiteCountertermsSymmetryBreakSingleInsertions.\
txt\>\""}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"finiteCountertermsEvanescentInsertionsSingleInsertions", "=", 
   RowBox[{
   "<<", "\"\<counterterms/finiteCountertermsEvanSingleInsertions.txt\>\""}]}]\
, ";"}]}], "Input",
 CellChangeTimes->{{3.89650144381188*^9, 3.896501452364481*^9}, {
  3.898179117176301*^9, 3.8981791254280977`*^9}, {3.898179188892543*^9, 
  3.8981792044905653`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"326897b2-f43e-4bbf-bff4-720a5d3ce51d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Helper routines", "Section",
 CellChangeTimes->{{3.898181034887738*^9, 3.8981810363220463`*^9}, 
   3.89819173827954*^9},ExpressionUUID->"ed6bc119-a9d2-4ec3-a3e0-\
dcb6049f3dad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myFastSplit", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp", ",", 
      RowBox[{"cnt", "=", "0"}], ",", 
      RowBox[{"dummyDummy", "=", 
       RowBox[{"Unique", "[", "dummyDummy", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"dummyDummy", ",", "b"}], "}"}], "//", "Flatten"}], ",", 
          RowBox[{
           RowBox[{"dummyFun", "[", 
            RowBox[{"#", ",", 
             RowBox[{"cnt", "++"}]}], "]"}], "&"}]}], "]"}], ",", 
        "_dummyFun"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"tmp", ",", "dummyFun"}], "]"}], "//", "Length"}], ")"}], 
         "\[Equal]", "1"}], ",", 
        RowBox[{"{", "tmp", "}"}], ",", 
        RowBox[{"List", "@@", "tmp"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x_.", "*", 
         RowBox[{"dummyFun", "[", 
          RowBox[{"y_", ",", "c_"}], "]"}]}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "}"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854694264056985*^9, 3.854694294897758*^9}, {
   3.8546944560814*^9, 3.854694482660655*^9}, 3.854694695461493*^9, {
   3.854694803855151*^9, 3.854694835014196*^9}, {3.878550185121916*^9, 
   3.878550190287363*^9}, {3.878550266112217*^9, 3.878550273265958*^9}, {
   3.8981810414007893`*^9, 3.8981810459893103`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"954148b3-8a68-4c2c-a0b7-ade5ba0c5da6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myTableForm", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myFastSplit", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"_FCHN", ",", "_FCHN2", ",", "_flTr"}], "}"}]}], "]"}], "//", 
   "TraditionalForm"}]}]], "Input",
 CellChangeTimes->{{3.8981917180374393`*^9, 3.8981917339103622`*^9}, 
   3.906715149346073*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"c72def92-41ae-4633-97dd-0fcff489643e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop RGE can be obtained from divergences", "Section",
 CellChangeTimes->{{3.898179230813237*^9, 3.898179245973406*^9}, {
  3.898180540088717*^9, 
  3.898180542051415*^9}},ExpressionUUID->"0d67d028-9d4e-4f5e-9032-\
3aa0c30b0961"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dot", "[", "wc_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"32", 
     RowBox[{"\[Pi]", "^", "2"}], "*", "EpsilonUV", "*", 
     RowBox[{"\[Delta]", "[", "wc", "]"}]}], "/.", "divergentCounterterms"}], 
   "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8981805569164*^9, 3.89818057852529*^9}, {
  3.898180905567769*^9, 3.898180907214456*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5ddbc8c5-c0cd-4f5f-a8ae-d4366849b09c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotSingleOp", "[", "wc_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"32", 
     RowBox[{"\[Pi]", "^", "2"}], "*", "EpsilonUV", "*", 
     RowBox[{"\[Delta]", "[", "wc", "]"}]}], "/.", 
    "divergentCountertermsSingleInsertions"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.898180949363562*^9, 3.8981809530663958`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e3d26e57-658b-4e26-970e-6745a66c404b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Le\[Gamma]", "[", 
   RowBox[{"p", ",", "r"}], "]"}], "//", "dot"}]], "Input",
 CellChangeTimes->{{3.89818091418617*^9, 3.8981809213808393`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d09be4e9-9d83-4fcb-8c6b-ce66e188a4cb"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", 
    SuperscriptBox["e", "2"], " ", "Nc", " ", 
    RowBox[{"nf", "(", "d", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "(", "d", ")"}], "2"], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", "Nc", " ", 
    RowBox[{"q", "(", "d", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{
      RowBox[{"FFB", "(", "LTRRed", ")"}], ",", 
      RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"FFA", "(", "LTRRed", ")"}], "}"}], ",", "p", ",", "r"}], 
     ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", "Nc", " ", 
    RowBox[{"q", "(", "d", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{"Ld\[Gamma]", ",", 
      RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", "Nc", " ", 
    RowBox[{"q", "(", "d", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{"Ld\[Gamma]Dag", ",", 
      RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    SuperscriptBox["e", "2"], " ", "Nc", " ", 
    RowBox[{"nf", "(", "u", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "(", "u", ")"}], "2"], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    SuperscriptBox["e", "2"], " ", 
    RowBox[{"nf", "(", "e", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"q", "(", "e", ")"}], "2"], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox[
     RowBox[{"q", "(", "e", ")"}], "2"], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", "Nc", " ", 
    RowBox[{"q", "(", "u", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{
      RowBox[{"FFB", "(", "LTRReu", ")"}], ",", 
      RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"FFA", "(", "LTRReu", ")"}], "}"}], ",", "p", ",", "r"}], 
     ")"}]}], "+", 
   RowBox[{"e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FFA", "(", "LSRRee", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"FFB", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
     ")"}]}], "+", 
   RowBox[{"e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FFB", "(", "LSRRee", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"FFA", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
     ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{"Le\[Gamma]Dag", ",", 
      RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", "Nc", " ", 
    RowBox[{"q", "(", "u", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{"Lu\[Gamma]", ",", 
      RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", "Nc", " ", 
    RowBox[{"q", "(", "u", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{"Lu\[Gamma]Dag", ",", 
      RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"flTr", "(", 
     RowBox[{"Le\[Gamma]", ",", 
      RowBox[{"M", "(", "e", ")"}]}], ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Le\[Gamma]", ",", "Le\[Gamma]Dag", ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], "}"}], ",", "p", ",", "r"}], 
     ")"}]}], "-", 
   RowBox[{"8", " ", "e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Mdag", "(", "e", ")"}], ",", "Le\[Gamma]Dag", ",", 
        "Le\[Gamma]"}], "}"}], ",", "p", ",", "r"}], ")"}]}], "-", 
   RowBox[{"12", " ", "e", " ", 
    RowBox[{"q", "(", "e", ")"}], " ", 
    RowBox[{"FCHN", "(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Le\[Gamma]", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", "Le\[Gamma]"}], "}"}], ",", "p", 
      ",", "r"}], ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.898180921963328*^9, 3.898191700615295*^9, 
  3.8981921283251133`*^9, 3.9062007041649723`*^9, 3.9067151350588818`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"dc952e9b-d4a6-44db-8225-46893df7eff9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Le\[Gamma]", "[", 
    RowBox[{"p", ",", "r"}], "]"}], "//", "dot"}], "//", 
  "myTableForm"}]], "Input",
 CellChangeTimes->{{3.898191744258978*^9, 3.898191746061034*^9}, {
  3.906715134410042*^9, 3.906715144800899*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7a9e8e19-d6f5-4c10-a190-c902ca58fde2"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"nf", "(", "d", ")"}], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"nf", "(", "u", ")"}], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"nf", "(", "e", ")"}], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Le\[Gamma]", ",", "Le\[Gamma]Dag", ",", 
          RowBox[{"Mdag", "(", "e", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Le\[Gamma]", ",", 
          RowBox[{"M", "(", "e", ")"}], ",", "Le\[Gamma]"}], "}"}], ",", "p", 
        ",", "r"}], ")"}], 
      RowBox[{
       RowBox[{"-", "12"}], " ", "e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LSRRee", ")"}], ",", 
          RowBox[{"M", "(", "e", ")"}], ",", 
          RowBox[{"FFB", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      RowBox[{"e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFB", "(", "LSRRee", ")"}], ",", 
          RowBox[{"M", "(", "e", ")"}], ",", 
          RowBox[{"FFA", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      RowBox[{"e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdag", "(", "e", ")"}], ",", "Le\[Gamma]Dag", ",", 
          "Le\[Gamma]"}], "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Ld\[Gamma]", ",", 
         RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", "Nc", " ", 
       RowBox[{"q", "(", "d", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Ld\[Gamma]Dag", ",", 
         RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", "Nc", " ", 
       RowBox[{"q", "(", "d", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Le\[Gamma]", ",", 
         RowBox[{"M", "(", "e", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Le\[Gamma]Dag", ",", 
         RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", 
       RowBox[{"q", "(", "e", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Lu\[Gamma]", ",", 
         RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", "Nc", " ", 
       RowBox[{"q", "(", "u", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Lu\[Gamma]Dag", ",", 
         RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", "Nc", " ", 
       RowBox[{"q", "(", "u", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{
         RowBox[{"FFB", "(", "LTRRed", ")"}], ",", 
         RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LTRRed", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", "Nc", " ", 
       RowBox[{"q", "(", "d", ")"}]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{
         RowBox[{"FFB", "(", "LTRReu", ")"}], ",", 
         RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LTRReu", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", "e", " ", "Nc", " ", 
       RowBox[{"q", "(", "u", ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.898191746326064*^9, 3.898192128342414*^9, 3.906200704186386*^9, {
   3.906715137968317*^9, 3.906715152338716*^9}},
 CellLabel->
  "Out[15]//TraditionalForm=",ExpressionUUID->"22a24378-235b-4c89-bb82-\
35da5ba2606a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some sample results for counterterms", "Section",
 CellChangeTimes->{{3.898191892225753*^9, 
  3.898191904097486*^9}},ExpressionUUID->"87f3df6b-76bd-4b6a-b22b-\
0d27d949925f"],

Cell[CellGroupData[{

Cell["Divergent counterterms", "Subsection",
 CellChangeTimes->{{3.898191909275482*^9, 
  3.8981919120925493`*^9}},ExpressionUUID->"cb87d536-cee1-4a34-ba37-\
c0f55c4c2353"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"Le\[Gamma]", "[", 
     RowBox[{"p", ",", "r"}], "]"}], "]"}], "/.", "divergentCounterterms"}], "//",
   "myTableForm"}]], "Input",
 CellChangeTimes->{{3.898181214800762*^9, 3.898181222486144*^9}, {
  3.89819170767971*^9, 3.898191709451812*^9}, {3.898191760159376*^9, 
  3.898191765329153*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c59df95d-b634-4ed7-9cdf-1cd10c9e507d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"nf", "(", "d", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"nf", "(", "u", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "u", ")"}], "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"nf", "(", "e", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "e", ")"}], "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "e", ")"}], "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Le\[Gamma]", ",", "Le\[Gamma]Dag", ",", 
          RowBox[{"Mdag", "(", "e", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Le\[Gamma]", ",", 
          RowBox[{"M", "(", "e", ")"}], ",", "Le\[Gamma]"}], "}"}], ",", "p", 
        ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "e", " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LSRRee", ")"}], ",", 
          RowBox[{"M", "(", "e", ")"}], ",", 
          RowBox[{"FFB", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFB", "(", "LSRRee", ")"}], ",", 
          RowBox[{"M", "(", "e", ")"}], ",", 
          RowBox[{"FFA", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdag", "(", "e", ")"}], ",", "Le\[Gamma]Dag", ",", 
          "Le\[Gamma]"}], "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Ld\[Gamma]", ",", 
         RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Ld\[Gamma]Dag", ",", 
         RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Le\[Gamma]", ",", 
         RowBox[{"M", "(", "e", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Le\[Gamma]Dag", ",", 
         RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Lu\[Gamma]", ",", 
         RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"Lu\[Gamma]Dag", ",", 
         RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{
         RowBox[{"FFB", "(", "LTRRed", ")"}], ",", 
         RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LTRRed", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{
         RowBox[{"FFB", "(", "LTRReu", ")"}], ",", 
         RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LTRReu", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.898181216701128*^9, 3.898181223100938*^9}, {
   3.8981917612192287`*^9, 3.89819176569942*^9}, 3.8981921337941303`*^9, 
   3.906200704204927*^9, 3.906715156235549*^9},
 CellLabel->
  "Out[16]//TraditionalForm=",ExpressionUUID->"afc8cb57-025d-4871-943d-\
40dc135324b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"Le\[Gamma]", "[", 
     RowBox[{"p", ",", "r"}], "]"}], "]"}], "/.", 
   "divergentCountertermsSingleInsertions"}], "//", "myTableForm"}]], "Input",\

 CellChangeTimes->{{3.898182748369523*^9, 3.898182754714594*^9}, {
  3.898191774674588*^9, 3.898191782571817*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e37006d8-b1ac-4325-b3c6-0ffdc969ce34"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", "Le\[Gamma]", "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"nf", "(", "d", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"nf", "(", "u", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "u", ")"}], "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"nf", "(", "e", ")"}], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "e", ")"}], "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "e", ")"}], "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LSRRee", ")"}], ",", 
          RowBox[{"M", "(", "e", ")"}], ",", 
          RowBox[{"FFB", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFB", "(", "LSRRee", ")"}], ",", 
          RowBox[{"M", "(", "e", ")"}], ",", 
          RowBox[{"FFA", "(", "LSRRee", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{
         RowBox[{"FFB", "(", "LTRRed", ")"}], ",", 
         RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LTRRed", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{
         RowBox[{"FFB", "(", "LTRReu", ")"}], ",", 
         RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LTRReu", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "EpsilonUV"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8981827519098883`*^9, 3.8981827551811523`*^9}, {
   3.898191776298911*^9, 3.898191783188925*^9}, 3.898192135173678*^9, 
   3.906200704220379*^9, 3.906715158249351*^9},
 CellLabel->
  "Out[17]//TraditionalForm=",ExpressionUUID->"2c029246-a03e-47ca-9aa8-\
bb9475fbb7b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Chiral symmetry-restoring counterterms", "Subsection",
 CellChangeTimes->{{3.898191920558345*^9, 
  3.898191932659955*^9}},ExpressionUUID->"91ca2c7c-1acb-41bd-afda-\
38b582a5da1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Chi]", "[", 
    RowBox[{"LuG", "[", 
     RowBox[{"p", ",", "r"}], "]"}], "]"}], "/.", 
   "finiteCountertermsSymmetryBreaking"}], "//", "myTableForm"}]], "Input",
 CellChangeTimes->{{3.8981812310662193`*^9, 3.8981812432183113`*^9}, {
  3.89818127858356*^9, 3.898181278911006*^9}, {3.898181368012209*^9, 
  3.89818137187535*^9}, {3.8981918061353292`*^9, 3.8981918353015337`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d28f752b-e8c2-4543-807f-900f9b967d46"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"M", "(", "u", ")"}], "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "LG", " ", "Nc"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["g", "2"], " ", "LGt", " ", "Nc"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LuG", ",", "LuG", ",", 
          RowBox[{"M", "(", "u", ")"}]}], "}"}], ",", "p", ",", "r"}], ")"}], 
      
      RowBox[{
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LuG", ",", "LuG", ",", 
          RowBox[{"Mdag", "(", "u", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LuG", ",", "LuGDag", ",", 
          RowBox[{"M", "(", "u", ")"}]}], "}"}], ",", "p", ",", "r"}], ")"}], 
      
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LuG", ",", "Lu\[Gamma]Dag", ",", 
          RowBox[{"M", "(", "u", ")"}]}], "}"}], ",", "p", ",", "r"}], ")"}], 
      
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LuG", ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", "LuG"}], "}"}], ",", "p", ",",
         "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", "g", " ", "Nc"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LuG", ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", "Lu\[Gamma]"}], "}"}], ",", 
        "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Lu\[Gamma]", ",", "LuG", ",", 
          RowBox[{"M", "(", "u", ")"}]}], "}"}], ",", "p", ",", "r"}], ")"}], 
      
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Lu\[Gamma]", ",", "LuG", ",", 
          RowBox[{"Mdag", "(", "u", ")"}]}], "}"}], ",", "p", ",", "r"}], 
       ")"}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Lu\[Gamma]", ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", "LuG"}], "}"}], ",", "p", ",",
         "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Lu\[Gamma]", ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", "Lu\[Gamma]"}], "}"}], ",", 
        "p", ",", "r"}], ")"}], 
      FractionBox[
       RowBox[{"5", " ", "g"}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LS1RRuddu", ")"}], ",", 
          RowBox[{"Mdag", "(", "d", ")"}], ",", 
          RowBox[{"FFB", "(", "LS1RRuddu", ")"}]}], "}"}], ",", "p", ",", 
        "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox["g", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LS1RRuu", ")"}], ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", 
          RowBox[{"FFB", "(", "LS1RRuu", ")"}]}], "}"}], ",", "p", ",", "r"}],
        ")"}], 
      RowBox[{"-", 
       FractionBox["g", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LS8RRuddu", ")"}], ",", 
          RowBox[{"Mdag", "(", "d", ")"}], ",", 
          RowBox[{"FFB", "(", "LS8RRuddu", ")"}]}], "}"}], ",", "p", ",", 
        "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFA", "(", "LS8RRuu", ")"}], ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", 
          RowBox[{"FFB", "(", "LS8RRuu", ")"}]}], "}"}], ",", "p", ",", "r"}],
        ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFB", "(", "LS1RRuu", ")"}], ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", 
          RowBox[{"FFA", "(", "LS1RRuu", ")"}]}], "}"}], ",", "p", ",", "r"}],
        ")"}], 
      RowBox[{"-", 
       FractionBox["g", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FFB", "(", "LS8RRuu", ")"}], ",", 
          RowBox[{"Mdag", "(", "u", ")"}], ",", 
          RowBox[{"FFA", "(", "LS8RRuu", ")"}]}], "}"}], ",", "p", ",", "r"}],
        ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"M", "(", "u", ")"}], ",", "LuG", ",", "LuG"}], "}"}], ",", 
        "p", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"M", "(", "u", ")"}], ",", "LuG", ",", "Lu\[Gamma]"}], 
         "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"M", "(", "u", ")"}], ",", "LuGDag", ",", "LuG"}], "}"}], 
        ",", "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"M", "(", "u", ")"}], ",", "Lu\[Gamma]Dag", ",", "LuG"}], 
         "}"}], ",", "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"e", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdag", "(", "u", ")"}], ",", "LuG", ",", "LuG"}], "}"}], 
        ",", "p", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", "g"}], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"g", " ", "Nc"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Mdag", "(", "u", ")"}], ",", "LuG", ",", "Lu\[Gamma]"}], 
         "}"}], ",", "p", ",", "r"}], ")"}], 
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"LdG", ",", 
         RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "LuG", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      FractionBox["g", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"LdGDag", ",", 
         RowBox[{"M", "(", "d", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "LuG", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      FractionBox["g", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"LuG", ",", 
         RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "LuG", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      FractionBox["g", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{
       RowBox[{"flTr", "(", 
        RowBox[{"LuGDag", ",", 
         RowBox[{"M", "(", "u", ")"}]}], ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", "LuG", "}"}], ",", "p", ",", "r"}], ")"}]}], 
      FractionBox["g", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8981812381790237`*^9, 3.898181243630699*^9}, 
   3.898181279333385*^9, {3.8981813683648663`*^9, 3.898181372159956*^9}, {
   3.898191804344293*^9, 3.8981918357157183`*^9}, 3.898192145880178*^9, 
   3.90620070424128*^9, 3.906715160751008*^9},
 CellLabel->
  "Out[18]//TraditionalForm=",ExpressionUUID->"c79b1093-2672-4481-8bbc-\
cbd035bf4d97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Chi]", "[", 
    RowBox[{"LVLLdd", "[", 
     RowBox[{"p", ",", "r", ",", "s", ",", "t"}], "]"}], "]"}], "/.", 
   "finiteCountertermsSymmetryBreakingSingleInsertions"}], "//", 
  "myTableForm"}]], "Input",
 CellChangeTimes->{{3.8981918502407417`*^9, 3.898191862869718*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d92be3d6-7ddb-4738-82f4-82c478eaed53"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LV1LRdd", ")"}], "}"}], ",", "s", ",", "t"}], 
        ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFB", "(", "LV1LRdd", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LV1LRdd", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFB", "(", "LV1LRdd", ")"}], "}"}], ",", "s", ",", "t"}], 
        ")"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LV8LRdd", ")"}], "}"}], ",", "s", ",", "t"}], 
        ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFB", "(", "LV8LRdd", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}]}], 
      RowBox[{
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Nc", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LV8LRdd", ")"}], "}"}], ",", "s", ",", "r"}], 
        ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFB", "(", "LV8LRdd", ")"}], "}"}], ",", "p", ",", "t"}], 
        ")"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LV8LRdd", ")"}], "}"}], ",", "p", ",", "t"}], 
        ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFB", "(", "LV8LRdd", ")"}], "}"}], ",", "s", ",", "r"}], 
        ")"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFA", "(", "LV8LRdd", ")"}], "}"}], ",", "p", ",", "r"}], 
        ")"}], " ", 
       RowBox[{"FCHN", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FFB", "(", "LV8LRdd", ")"}], "}"}], ",", "s", ",", "t"}], 
        ")"}]}], 
      RowBox[{
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Nc", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.898191856955435*^9, 3.8981918633574877`*^9}, 
   3.898192151186287*^9, 3.90620070425638*^9, 3.9067151629497766`*^9},
 CellLabel->
  "Out[19]//TraditionalForm=",ExpressionUUID->"88998fd6-61ad-4441-b524-\
8b301835d30e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[Chi]", "[", "g", "]"}], "/.", 
  "finiteCountertermsSymmetryBreakingSingleInsertions"}]], "Input",
 CellChangeTimes->{{3.898192097691725*^9, 3.898192101798377*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0353bba8-3833-45fc-a816-0388e0b10b0d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"flTr", "(", 
      RowBox[{"LdG", ",", 
       RowBox[{"Mdag", "(", "d", ")"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"flTr", "(", 
      RowBox[{"LdGDag", ",", 
       RowBox[{"M", "(", "d", ")"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"flTr", "(", 
      RowBox[{"LuG", ",", 
       RowBox[{"Mdag", "(", "u", ")"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"flTr", "(", 
      RowBox[{"LuGDag", ",", 
       RowBox[{"M", "(", "u", ")"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.898192095132019*^9, 3.89819210217864*^9}, 
   3.89819215546766*^9, 3.906200704270907*^9, 3.906715163905602*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8231f2c7-4642-475e-841e-53c2a94b8ab0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evanescent-compensating counterterms", "Subsection",
 CellChangeTimes->{{3.898191946111361*^9, 
  3.898191952946197*^9}},ExpressionUUID->"34f0f6f7-4f39-418d-853d-\
f73a1245aea8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]ev", "[", 
    RowBox[{"LS1RRdd", "[", 
     RowBox[{"p", ",", "r", ",", "s", ",", "t"}], "]"}], "]"}], "/.", 
   "finiteCountertermsEvanescentInsertionsSingleInsertions"}], "//", 
  "myTableForm"}]], "Input",
 CellChangeTimes->{{3.89818285717743*^9, 3.8981828591249743`*^9}, {
  3.8981919655863047`*^9, 3.898191984057681*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"0f7a64e5-f361-4c11-b6a0-174d0f586d2e"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KF11LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KF11LRdd", ")"}], "}"}], ",", "p", ",", "t", 
        ",", "s", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KF11LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KF11LRdd", ")"}], "}"}], ",", "s", ",", "r", 
        ",", "p", ",", "t"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KF18LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KF18LRdd", ")"}], "}"}], ",", "p", ",", "t", 
        ",", "s", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KF18LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KF18LRdd", ")"}], "}"}], ",", "s", ",", "r", 
        ",", "p", ",", "t"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KF28RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KF28RRdd", ")"}], "}"}], ",", "p", ",", "t", 
        ",", "s", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KF28RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KF28RRdd", ")"}], "}"}], ",", "s", ",", "r", 
        ",", "p", ",", "t"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KS12RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KS12RRdd", ")"}], "}"}], ",", "p", ",", "r", 
        ",", "s", ",", "t"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KS12RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KS12RRdd", ")"}], "}"}], ",", "s", ",", "t", 
        ",", "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KS82RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KS82RRdd", ")"}], "}"}], ",", "p", ",", "r", 
        ",", "s", ",", "t"}], ")"}], 
      FractionBox[
       RowBox[{"CF", " ", 
        SuperscriptBox["g", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KS82RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KS82RRdd", ")"}], "}"}], ",", "s", ",", "t", 
        ",", "p", ",", "r"}], ")"}], 
      FractionBox[
       RowBox[{"CF", " ", 
        SuperscriptBox["g", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KT12RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KT12RRdd", ")"}], "}"}], ",", "p", ",", "r", 
        ",", "s", ",", "t"}], ")"}], 
      FractionBox[
       RowBox[{"2", " ", "CF", " ", 
        SuperscriptBox["g", "2"]}], 
       SuperscriptBox["\[Pi]", "2"]]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KT12RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KT12RRdd", ")"}], "}"}], ",", "s", ",", "t", 
        ",", "p", ",", "r"}], ")"}], 
      FractionBox[
       RowBox[{"2", " ", "CF", " ", 
        SuperscriptBox["g", "2"]}], 
       SuperscriptBox["\[Pi]", "2"]]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KT82RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KT82RRdd", ")"}], "}"}], ",", "p", ",", "r", 
        ",", "s", ",", "t"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KT82RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KT82RRdd", ")"}], "}"}], ",", "p", ",", "t", 
        ",", "s", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         SuperscriptBox["g", "2"]}], 
        SuperscriptBox["\[Pi]", "2"]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KT82RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KT82RRdd", ")"}], "}"}], ",", "s", ",", "r", 
        ",", "p", ",", "t"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "CF", " ", 
         SuperscriptBox["g", "2"]}], 
        SuperscriptBox["\[Pi]", "2"]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KT82RRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KT82RRdd", ")"}], "}"}], ",", "s", ",", "t", 
        ",", "p", ",", "r"}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KV11LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KV11LRdd", ")"}], "}"}], ",", "p", ",", "t", 
        ",", "s", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KV11LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KV11LRdd", ")"}], "}"}], ",", "s", ",", "r", 
        ",", "p", ",", "t"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KV81LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KV81LRdd", ")"}], "}"}], ",", "p", ",", "t", 
        ",", "s", ",", "r"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]},
     {
      RowBox[{"FCHN2", "(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"FFA", "(", "KV81LRdd", ")"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"FFB", "(", "KV81LRdd", ")"}], "}"}], ",", "s", ",", "r", 
        ",", "p", ",", "t"}], ")"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["CF", "2"], " ", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"CF", " ", 
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox[
          RowBox[{"q", "(", "d", ")"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "Nc"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.898182860119968*^9, {3.8981919712514133`*^9, 3.898191984393207*^9}, 
   3.898192163082345*^9, 3.906200704290332*^9, 3.906715165243217*^9},
 CellLabel->
  "Out[21]//TraditionalForm=",ExpressionUUID->"e9595763-2be5-4a8d-b0d4-\
8c94a4482b6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]ev", "[", "e", "]"}], "/.", 
   "finiteCountertermsEvanescentInsertionsSingleInsertions"}], "//", 
  "myTableForm"}]], "Input",
 CellChangeTimes->{{3.898192171475267*^9, 3.89819220912499*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"94e9688d-10c5-4af8-b397-7e8b9fc1db50"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"flTr", "(", "KdD", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", "KdDDag", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", "KeD", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", "KeDDag", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", "KuD", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", "KuDDag", ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdDLR", ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdDLRDag", ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeDLR", ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeDLRDag", ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuDLR", ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuDLRDag", ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD2LR", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD2LRDag", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "d", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KdD\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"M", "(", "d", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "d", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDd\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "d", ")"}], ",", 
        RowBox[{"Mdag", "(", "d", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "d", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDe\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KDu\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD2LR", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD2LRDag", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "e", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"M", "(", "e", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"q", "(", "e", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KeD\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "e", ")"}], ",", 
        RowBox[{"Mdag", "(", "e", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"q", "(", "e", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD2LR", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD2LRDag", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "3"], " ", "Nc", " ", 
        SuperscriptBox[
         RowBox[{"q", "(", "u", ")"}], "2"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LR", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LR", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LRDag", ",", 
        RowBox[{"M", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"M", "(", "u", ")"}]}], ")"}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "Nc", " ", 
        RowBox[{"q", "(", "u", ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]},
     {
      RowBox[{"flTr", "(", 
       RowBox[{"KuD\[Gamma]1LRDag", ",", 
        RowBox[{"Mdag", "(", "u", ")"}], ",", 
        RowBox[{"Mdag", "(", "u", ")"}]}], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "Nc", " ", 
         RowBox[{"q", "(", "u", ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.898192172043738*^9, 3.898192209528023*^9}, 
   3.906200704328054*^9, 3.906715167951415*^9},
 CellLabel->
  "Out[22]//TraditionalForm=",ExpressionUUID->"c6cf92df-f54b-45c3-91bc-\
fd48e3d94bde"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 975},
WindowMargins->{{0, Automatic}, {Automatic, 1}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f29f509d-3e3b-43f1-ac66-35bf942f9e47"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 425, 8, 160, "Title",ExpressionUUID->"b7ac6639-ea8d-4dc7-afec-2085e6d6eaa5"],
Cell[1008, 32, 684, 14, 81, "Text",ExpressionUUID->"f70c1d2f-4522-46b2-b233-fb2ffdc5f131"],
Cell[CellGroupData[{
Cell[1717, 50, 313, 5, 67, "Section",ExpressionUUID->"feafaf6f-be39-49fb-a1c1-43120eec56e0"],
Cell[2033, 57, 370, 7, 30, "Input",ExpressionUUID->"4b1581ef-d981-4c65-8767-35cdc0f8679b"],
Cell[2406, 66, 697, 16, 73, "Input",ExpressionUUID->"27bc5895-c224-4732-91a8-aa0a29724eb1"],
Cell[3106, 84, 827, 19, 73, "Input",ExpressionUUID->"326897b2-f43e-4bbf-bff4-720a5d3ce51d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3970, 108, 184, 3, 67, "Section",ExpressionUUID->"ed6bc119-a9d2-4ec3-a3e0-dcb6049f3dad"],
Cell[4157, 113, 1819, 48, 52, "Input",ExpressionUUID->"954148b3-8a68-4c2c-a0b7-ade5ba0c5da6"],
Cell[5979, 163, 446, 11, 30, "Input",ExpressionUUID->"c72def92-41ae-4633-97dd-0fcff489643e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6462, 179, 239, 4, 67, "Section",ExpressionUUID->"0d67d028-9d4e-4f5e-9032-3aa0c30b0961"],
Cell[6704, 185, 469, 11, 30, "Input",ExpressionUUID->"5ddbc8c5-c0cd-4f5f-a8ae-d4366849b09c"],
Cell[7176, 198, 450, 10, 30, "Input",ExpressionUUID->"e3d26e57-658b-4e26-970e-6745a66c404b"],
Cell[CellGroupData[{
Cell[7651, 212, 259, 5, 30, "Input",ExpressionUUID->"d09be4e9-9d83-4fcb-8c6b-ce66e188a4cb"],
Cell[7913, 219, 5575, 153, 88, "Output",ExpressionUUID->"dc952e9b-d4a6-44db-8225-46893df7eff9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13525, 377, 346, 8, 30, "Input",ExpressionUUID->"7a9e8e19-d6f5-4c10-a190-c902ca58fde2"],
Cell[13874, 387, 6373, 190, 276, "Output",ExpressionUUID->"22a24378-235b-4c89-bb82-35da5ba2606a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20296, 583, 181, 3, 67, "Section",ExpressionUUID->"87f3df6b-76bd-4b6a-b22b-0d27d949925f"],
Cell[CellGroupData[{
Cell[20502, 590, 172, 3, 54, "Subsection",ExpressionUUID->"cb87d536-cee1-4a34-ba37-c0f55c4c2353"],
Cell[CellGroupData[{
Cell[20699, 597, 450, 10, 30, "Input",ExpressionUUID->"c59df95d-b634-4ed7-9cdf-1cd10c9e507d"],
Cell[21152, 609, 8102, 238, 432, "Output",ExpressionUUID->"afc8cb57-025d-4871-943d-40dc135324b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29291, 852, 421, 10, 30, "Input",ExpressionUUID->"e37006d8-b1ac-4325-b3c6-0ffdc969ce34"],
Cell[29715, 864, 4004, 115, 176, "Output",ExpressionUUID->"2c029246-a03e-47ca-9aa8-bb9475fbb7b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33768, 985, 186, 3, 54, "Subsection",ExpressionUUID->"91ca2c7c-1acb-41bd-afda-38b582a5da1a"],
Cell[CellGroupData[{
Cell[33979, 992, 516, 10, 30, "Input",ExpressionUUID->"d28f752b-e8c2-4543-807f-900f9b967d46"],
Cell[34498, 1004, 12174, 389, 766, "Output",ExpressionUUID->"c79b1093-2672-4481-8bbc-cbd035bf4d97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46709, 1398, 410, 9, 30, "Input",ExpressionUUID->"d92be3d6-7ddb-4738-82f4-82c478eaed53"],
Cell[47122, 1409, 5200, 164, 220, "Output",ExpressionUUID->"88998fd6-61ad-4441-b524-8b301835d30e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52359, 1578, 288, 5, 30, "Input",ExpressionUUID->"0353bba8-3833-45fc-a816-0388e0b10b0d"],
Cell[52650, 1585, 1228, 37, 54, "Output",ExpressionUUID->"8231f2c7-4642-475e-841e-53c2a94b8ab0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53927, 1628, 184, 3, 54, "Subsection",ExpressionUUID->"34f0f6f7-4f39-418d-853d-f73a1245aea8"],
Cell[CellGroupData[{
Cell[54136, 1635, 461, 10, 30, "Input",ExpressionUUID->"0f7a64e5-f361-4c11-b6a0-174d0f586d2e"],
Cell[54600, 1647, 11616, 349, 668, "Output",ExpressionUUID->"e9595763-2be5-4a8d-b0d4-8c94a4482b6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66253, 2001, 326, 7, 30, "Input",ExpressionUUID->"94e9688d-10c5-4af8-b397-7e8b9fc1db50"],
Cell[66582, 2010, 24663, 760, 2140, "Output",ExpressionUUID->"c6cf92df-f54b-45c3-91bc-fd48e3d94bde"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/counterterms/divergentCounterterms.txt <==
{\[Delta][e] -> (e*Nc*flTr[Ld\[Gamma], M[d], Ld\[Gamma], M[d]])/
    (4*EpsilonUV*Pi^2) + (e*Nc*flTr[Ld\[Gamma]Dag, Mdag[d], Ld\[Gamma]Dag, 
      Mdag[d]])/(4*EpsilonUV*Pi^2) + 
   (e*flTr[Le\[Gamma], M[e], Le\[Gamma], M[e]])/(4*EpsilonUV*Pi^2) + 
   (e*flTr[Le\[Gamma]Dag, Mdag[e], Le\[Gamma]Dag, Mdag[e]])/
    (4*EpsilonUV*Pi^2) + (e*Nc*flTr[Lu\[Gamma], M[u], Lu\[Gamma], M[u]])/
    (4*EpsilonUV*Pi^2) + (e*Nc*flTr[Lu\[Gamma]Dag, Mdag[u], Lu\[Gamma]Dag, 
      Mdag[u]])/(4*EpsilonUV*Pi^2) + 
   (e*flTr[L\[Nu]\[Gamma], Mdag[nu], L\[Nu]\[Gamma], Mdag[nu]])/
    (2*EpsilonUV*Pi^2) + (e*flTr[L\[Nu]\[Gamma]Dag, M[nu], L\[Nu]\[Gamma]Dag, 
      M[nu]])/(2*EpsilonUV*Pi^2) - (e^2*Nc*flTr[Ld\[Gamma], M[d]]*q[d])/
    (4*EpsilonUV*Pi^2) - (e^2*Nc*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/
    (4*EpsilonUV*Pi^2) + (e^3*Nc*nf[d]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e^2*flTr[Le\[Gamma], M[e]]*q[e])/(4*EpsilonUV*Pi^2) - 
   (e^2*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^3*nf[e]*q[e]^2)/(24*EpsilonUV*Pi^2) - 
   (e^2*Nc*flTr[Lu\[Gamma], M[u]]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^3*Nc*nf[u]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][g] -> (-11*g^3*Nc)/(96*EpsilonUV*Pi^2) - 
   (g^2*flTr[LdG, M[d]])/(8*EpsilonUV*Pi^2) - (g^2*flTr[LdGDag, Mdag[d]])/
    (8*EpsilonUV*Pi^2) - (g^2*flTr[LuG, M[u]])/(8*EpsilonUV*Pi^2) - 
   (g^2*flTr[LuGDag, Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (g*flTr[LdG, M[d], LdG, M[d]])/(8*EpsilonUV*Pi^2) + 
   (g*flTr[LdGDag, Mdag[d], LdGDag, Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (g*flTr[LuG, M[u], LuG, M[u]])/(8*EpsilonUV*Pi^2) + 
   (g*flTr[LuGDag, Mdag[u], LuGDag, Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (g^3*nf[d])/(48*EpsilonUV*Pi^2) + (g^3*nf[u])/(48*EpsilonUV*Pi^2), 
 \[Delta][KG] -> (g*flTr[LdG, M[d]])/(16*EpsilonUV*Pi^2) + 
   (g*flTr[LdGDag, Mdag[d]])/(16*EpsilonUV*Pi^2) + 
   (g*flTr[LuG, M[u]])/(16*EpsilonUV*Pi^2) + (g*flTr[LuGDag, Mdag[u]])/
    (16*EpsilonUV*Pi^2) - flTr[LdG, M[d], LdG, M[d]]/(16*EpsilonUV*Pi^2) - 
   flTr[LdGDag, Mdag[d], LdGDag, Mdag[d]]/(16*EpsilonUV*Pi^2) - 
   flTr[LuG, M[u], LuG, M[u]]/(16*EpsilonUV*Pi^2) - 
   flTr[LuGDag, Mdag[u], LuGDag, Mdag[u]]/(16*EpsilonUV*Pi^2), 
 \[Delta][KG1] -> -1/16*(g^2*LG*Nc)/(EpsilonUV*Pi^2) - 
   (g*flTr[LdG, LdG])/(48*EpsilonUV*Pi^2) - (g*flTr[LdGDag, LdGDag])/
    (48*EpsilonUV*Pi^2) - (g*flTr[LuG, LuG])/(48*EpsilonUV*Pi^2) - 
   (g*flTr[LuGDag, LuGDag])/(48*EpsilonUV*Pi^2), 
 \[Delta][KG2] -> (g^2*LG*Nc)/(8*EpsilonUV*Pi^2) + 
   (g*flTr[LdG, LdG])/(24*EpsilonUV*Pi^2) + (g*flTr[LdGDag, LdGDag])/
    (24*EpsilonUV*Pi^2) + (g*flTr[LuG, LuG])/(24*EpsilonUV*Pi^2) + 
   (g*flTr[LuGDag, LuGDag])/(24*EpsilonUV*Pi^2), 
 \[Delta][KG3] -> -1/16*(g^2*LG*Nc)/(EpsilonUV*Pi^2) - 
   (g*flTr[LdG, LdG])/(48*EpsilonUV*Pi^2) - (g*flTr[LdGDag, LdGDag])/
    (48*EpsilonUV*Pi^2) - (g*flTr[LuG, LuG])/(48*EpsilonUV*Pi^2) - 
   (g*flTr[LuGDag, LuGDag])/(48*EpsilonUV*Pi^2), 
 \[Delta][KGD1] -> (-3*g*LG*Nc)/(16*EpsilonUV*Pi^2) - 
   flTr[LdG, LdG]/(48*EpsilonUV*Pi^2) - flTr[LdG, LdGDag]/
    (12*EpsilonUV*Pi^2) - flTr[LdGDag, LdGDag]/(48*EpsilonUV*Pi^2) - 
   flTr[LuG, LuG]/(48*EpsilonUV*Pi^2) - flTr[LuG, LuGDag]/
    (12*EpsilonUV*Pi^2) - flTr[LuGDag, LuGDag]/(48*EpsilonUV*Pi^2), 
 \[Delta][KGD2] -> (-3*g*LG*Nc)/(16*EpsilonUV*Pi^2) - 
   flTr[LdG, LdGDag]/(24*EpsilonUV*Pi^2) - flTr[LuG, LuGDag]/
    (24*EpsilonUV*Pi^2), \[Delta][KGD3] -> (3*g*LG*Nc)/(16*EpsilonUV*Pi^2) + 
   flTr[LdG, LdG]/(48*EpsilonUV*Pi^2) + flTr[LdG, LdGDag]/
    (12*EpsilonUV*Pi^2) + flTr[LdGDag, LdGDag]/(48*EpsilonUV*Pi^2) + 
   flTr[LuG, LuG]/(48*EpsilonUV*Pi^2) + flTr[LuG, LuGDag]/
    (12*EpsilonUV*Pi^2) + flTr[LuGDag, LuGDag]/(48*EpsilonUV*Pi^2), 
 \[Delta][KGD4] -> flTr[LdG, LdG]/(48*EpsilonUV*Pi^2) + 
   flTr[LdG, LdGDag]/(24*EpsilonUV*Pi^2) + flTr[LdGDag, LdGDag]/
    (48*EpsilonUV*Pi^2) + flTr[LuG, LuG]/(48*EpsilonUV*Pi^2) + 
   flTr[LuG, LuGDag]/(24*EpsilonUV*Pi^2) + flTr[LuGDag, LuGDag]/
    (48*EpsilonUV*Pi^2), \[Delta][KGD5] -> 
  -1/48*flTr[LdG, LdG]/(EpsilonUV*Pi^2) - flTr[LdG, LdGDag]/
    (24*EpsilonUV*Pi^2) - flTr[LdGDag, LdGDag]/(48*EpsilonUV*Pi^2) - 
   flTr[LuG, LuG]/(48*EpsilonUV*Pi^2) - flTr[LuG, LuGDag]/
    (24*EpsilonUV*Pi^2) - flTr[LuGDag, LuGDag]/(48*EpsilonUV*Pi^2), 
 \[Delta][KGp] -> 0, \[Delta][KGt] -> -1/16*(g^2*LGt*Nc)/(EpsilonUV*Pi^2) + 
   ((I/48)*g*flTr[LdG, LdG])/(EpsilonUV*Pi^2) - 
   ((I/48)*g*flTr[LdGDag, LdGDag])/(EpsilonUV*Pi^2) + 
   ((I/48)*g*flTr[LuG, LuG])/(EpsilonUV*Pi^2) - 
   ((I/48)*g*flTr[LuGDag, LuGDag])/(EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]] -> -1/8*(Nc*flTr[Ld\[Gamma], M[d], Ld\[Gamma], M[d]])/
     (EpsilonUV*Pi^2) - (Nc*flTr[Ld\[Gamma]Dag, Mdag[d], Ld\[Gamma]Dag, 
      Mdag[d]])/(8*EpsilonUV*Pi^2) - flTr[Le\[Gamma], M[e], Le\[Gamma], M[e]]/
    (8*EpsilonUV*Pi^2) - flTr[Le\[Gamma]Dag, Mdag[e], Le\[Gamma]Dag, Mdag[e]]/
    (8*EpsilonUV*Pi^2) - (Nc*flTr[Lu\[Gamma], M[u], Lu\[Gamma], M[u]])/
    (8*EpsilonUV*Pi^2) - (Nc*flTr[Lu\[Gamma]Dag, Mdag[u], Lu\[Gamma]Dag, 
      Mdag[u]])/(8*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma], Mdag[nu], L\[Nu]\[Gamma], Mdag[nu]]/
    (4*EpsilonUV*Pi^2) - flTr[L\[Nu]\[Gamma]Dag, M[nu], L\[Nu]\[Gamma]Dag, 
     M[nu]]/(4*EpsilonUV*Pi^2) + (e*Nc*flTr[Ld\[Gamma], M[d]]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*Nc*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*flTr[Le\[Gamma], M[e]]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e*Nc*flTr[Lu\[Gamma], M[u]]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e*Nc*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]D1] -> -1/24*(Nc*flTr[Ld\[Gamma], Ld\[Gamma]])/
     (EpsilonUV*Pi^2) - (Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag])/
    (6*EpsilonUV*Pi^2) - (Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag])/
    (24*EpsilonUV*Pi^2) - flTr[Le\[Gamma], Le\[Gamma]]/(24*EpsilonUV*Pi^2) - 
   flTr[Le\[Gamma], Le\[Gamma]Dag]/(6*EpsilonUV*Pi^2) - 
   flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]/(24*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]])/(24*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag])/(6*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag])/(24*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]/(12*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]/(3*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]/(12*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]D2] -> -1/12*(Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag])/
     (EpsilonUV*Pi^2) - flTr[Le\[Gamma], Le\[Gamma]Dag]/(12*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag])/(12*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]/(6*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]D3] -> (Nc*flTr[Ld\[Gamma], Ld\[Gamma]])/
    (24*EpsilonUV*Pi^2) + (Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag])/
    (6*EpsilonUV*Pi^2) + (Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag])/
    (24*EpsilonUV*Pi^2) + flTr[Le\[Gamma], Le\[Gamma]]/(24*EpsilonUV*Pi^2) + 
   flTr[Le\[Gamma], Le\[Gamma]Dag]/(6*EpsilonUV*Pi^2) + 
   flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]/(24*EpsilonUV*Pi^2) + 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]])/(24*EpsilonUV*Pi^2) + 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag])/(6*EpsilonUV*Pi^2) + 
   (Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag])/(24*EpsilonUV*Pi^2) + 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]/(12*EpsilonUV*Pi^2) + 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]/(3*EpsilonUV*Pi^2) + 
   flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]/(12*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]D4] -> (Nc*flTr[Ld\[Gamma], Ld\[Gamma]])/
    (24*EpsilonUV*Pi^2) + (Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag])/
    (12*EpsilonUV*Pi^2) + (Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag])/
    (24*EpsilonUV*Pi^2) + flTr[Le\[Gamma], Le\[Gamma]]/(24*EpsilonUV*Pi^2) + 
   flTr[Le\[Gamma], Le\[Gamma]Dag]/(12*EpsilonUV*Pi^2) + 
   flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]/(24*EpsilonUV*Pi^2) + 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]])/(24*EpsilonUV*Pi^2) + 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag])/(12*EpsilonUV*Pi^2) + 
   (Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag])/(24*EpsilonUV*Pi^2) + 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]/(12*EpsilonUV*Pi^2) + 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]/(6*EpsilonUV*Pi^2) + 
   flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]/(12*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]D5] -> -1/24*(Nc*flTr[Ld\[Gamma], Ld\[Gamma]])/
     (EpsilonUV*Pi^2) - (Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag])/
    (12*EpsilonUV*Pi^2) - (Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag])/
    (24*EpsilonUV*Pi^2) - flTr[Le\[Gamma], Le\[Gamma]]/(24*EpsilonUV*Pi^2) - 
   flTr[Le\[Gamma], Le\[Gamma]Dag]/(12*EpsilonUV*Pi^2) - 
   flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]/(24*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]])/(24*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag])/(12*EpsilonUV*Pi^2) - 
   (Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag])/(24*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]/(12*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]/(6*EpsilonUV*Pi^2) - 
   flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]/(12*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]p] -> 0, \[Delta][LG] -> (g^2*LG*Nc)/(32*EpsilonUV*Pi^2) + 
   (g^2*LG*nf[d])/(16*EpsilonUV*Pi^2) + (g^2*LG*nf[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LGt] -> (g^2*LGt*Nc)/(32*EpsilonUV*Pi^2) + 
   (g^2*LGt*nf[d])/(16*EpsilonUV*Pi^2) + (g^2*LGt*nf[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][\[Theta]QCD] -> ((2*I)*flTr[LdG, M[d]])/(EpsilonUV*g) - 
   ((2*I)*flTr[LdGDag, Mdag[d]])/(EpsilonUV*g) + 
   ((2*I)*flTr[LuG, M[u]])/(EpsilonUV*g) - ((2*I)*flTr[LuGDag, Mdag[u]])/
    (EpsilonUV*g) - ((2*I)*flTr[LdG, M[d], LdG, M[d]])/(EpsilonUV*g^2) + 
   ((2*I)*flTr[LdGDag, Mdag[d], LdGDag, Mdag[d]])/(EpsilonUV*g^2) - 
   ((2*I)*flTr[LuG, M[u], LuG, M[u]])/(EpsilonUV*g^2) + 
   ((2*I)*flTr[LuGDag, Mdag[u], LuGDag, Mdag[u]])/(EpsilonUV*g^2), 
 \[Delta][\[Theta]QED] -> 
  ((-4*I)*Nc*flTr[Ld\[Gamma], M[d], Ld\[Gamma], M[d]])/(e^2*EpsilonUV) + 
   ((4*I)*Nc*flTr[Ld\[Gamma]Dag, Mdag[d], Ld\[Gamma]Dag, Mdag[d]])/
    (e^2*EpsilonUV) - ((4*I)*flTr[Le\[Gamma], M[e], Le\[Gamma], M[e]])/
    (e^2*EpsilonUV) + ((4*I)*flTr[Le\[Gamma]Dag, Mdag[e], Le\[Gamma]Dag, 
      Mdag[e]])/(e^2*EpsilonUV) - 
   ((4*I)*Nc*flTr[Lu\[Gamma], M[u], Lu\[Gamma], M[u]])/(e^2*EpsilonUV) + 
   ((4*I)*Nc*flTr[Lu\[Gamma]Dag, Mdag[u], Lu\[Gamma]Dag, Mdag[u]])/
    (e^2*EpsilonUV) + ((8*I)*flTr[L\[Nu]\[Gamma], Mdag[nu], L\[Nu]\[Gamma], 
      Mdag[nu]])/(e^2*EpsilonUV) - 
   ((8*I)*flTr[L\[Nu]\[Gamma]Dag, M[nu], L\[Nu]\[Gamma]Dag, M[nu]])/
    (e^2*EpsilonUV) + ((4*I)*Nc*flTr[Ld\[Gamma], M[d]]*q[d])/(e*EpsilonUV) - 
   ((4*I)*Nc*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/(e*EpsilonUV) + 
   ((4*I)*flTr[Le\[Gamma], M[e]]*q[e])/(e*EpsilonUV) - 
   ((4*I)*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(e*EpsilonUV) + 
   ((4*I)*Nc*flTr[Lu\[Gamma], M[u]]*q[u])/(e*EpsilonUV) - 
   ((4*I)*Nc*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(e*EpsilonUV), 
 \[Delta][KdD[fm2_, fm1_]] -> (CF*g*FCHN[{LdG, M[d]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdG, Mdag[d]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (CF*g*FCHN[{M[d], LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{Mdag[d], LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (CF*FCHN[{LdG, LdGDag, Mdag[d], M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*CF*FCHN[{LdG, M[d], M[d], LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*CF*FCHN[{LdG, M[d], Mdag[d], LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (3*CF*FCHN[{LdG, M[d], Mdag[d], LdGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*CF*FCHN[{LdG, Mdag[d], M[d], LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*FCHN[{LdG, Mdag[d], Mdag[d], LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*FCHN[{LdGDag, LdG, M[d], Mdag[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*CF*FCHN[{LdGDag, Mdag[d], M[d], LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d], M[d]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma], M[d], M[d], Ld\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*FCHN[{Ld\[Gamma], M[d], Mdag[d], Ld\[Gamma]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma], M[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*FCHN[{Ld\[Gamma], Mdag[d], M[d], Ld\[Gamma]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   FCHN[{Ld\[Gamma], Mdag[d], Mdag[d], Ld\[Gamma]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d], Mdag[d]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], M[d], Ld\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (CF*FCHN[{M[d], LdG, LdGDag, Mdag[d]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, 
     fm2, fm1]/(16*EpsilonUV*Pi^2) + 
   (CF*FCHN[{M[d], Mdag[d], LdGDag, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   FCHN[{M[d], Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) + (CF*FCHN[{Mdag[d], LdGDag, LdG, M[d]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, 
     fm2, fm1]/(16*EpsilonUV*Pi^2) + 
   (CF*FCHN[{Mdag[d], M[d], LdG, LdGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   FCHN[{Mdag[d], M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) + (e*FCHN[{Ld\[Gamma], M[d]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma], Mdag[d]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{M[d], Ld\[Gamma]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[d], Ld\[Gamma]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2), \[Delta][KdD1L[fm2_, fm1_]] -> 
  (3*CF*FCHN[{LdG, LdGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KdD1LR[fm2_, fm1_]] -> (CF*FCHN[{LdG, LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]/
    (8*EpsilonUV*Pi^2) - FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]/
    (8*EpsilonUV*Pi^2), \[Delta][KdD1R[fm2_, fm1_]] -> 
  (3*CF*FCHN[{LdGDag, LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KdD2LR[fm2_, fm1_]] -> 
  -1/8*(CF*FCHN[{LdG, LdG}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2), 
 \[Delta][KdDG1L[fm2_, fm1_]] -> (9*CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (3*g*Nc*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (9*g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/
    (64*EpsilonUV*Pi^2), \[Delta][KDdG1L[fm2_, fm1_]] -> 
  (-9*CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (3*g*Nc*FCHN[{LdG, LdGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/(64*EpsilonUV*Pi^2), 
 \[Delta][KdDG1LR[fm2_, fm1_]] -> (-5*CF*g*FCHN[{LdG, LdG}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g*Nc*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (7*g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/
    (192*EpsilonUV*Pi^2) + (g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*LG*Nc*kd[d, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   ((I/32)*g^2*LGt*Nc*kd[d, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (e*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1]*q[d])/(12*EpsilonUV*Pi^2) + 
   (e*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], LdG}, fm2, fm1]*q[d])/(24*EpsilonUV*Pi^2), 
 \[Delta][KDdG1LR[fm2_, fm1_]] -> (5*CF*g*FCHN[{LdG, LdG}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (7*g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/
    (192*EpsilonUV*Pi^2) - (g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*LG*Nc*kd[d, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   ((I/32)*g^2*LGt*Nc*kd[d, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (e*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1]*q[d])/(24*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], LdG}, fm2, fm1]*q[d])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2), 
 \[Delta][KdDG1R[fm2_, fm1_]] -> (9*CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (3*g*Nc*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (9*g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2), \[Delta][KDdG1R[fm2_, fm1_]] -> 
  (-9*CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (3*g*Nc*FCHN[{LdGDag, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/(64*EpsilonUV*Pi^2), 
 \[Delta][KdDG2L[fm2_, fm1_]] -> (3*CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (3*g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KDdG2L[fm2_, fm1_]] -> 
  (-3*CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KdDG2LR[fm2_, fm1_]] -> (CF*g*FCHN[{LdG, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KDdG2LR[fm2_, fm1_]] -> 
  -1/32*(CF*g*FCHN[{LdG, LdG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KdDG2R[fm2_, fm1_]] -> (3*CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (3*g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KDdG2R[fm2_, fm1_]] -> 
  (-3*CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KdDG3LR[fm2_, fm1_]] -> (CF*g*FCHN[{LdG, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2), \[Delta][KDdG3LR[fm2_, fm1_]] -> 
  -1/32*(CF*g*FCHN[{LdG, LdG}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/(8*EpsilonUV*Pi^2), 
 \[Delta][KdDL[fm2_, fm1_]] -> (CF*g*FCHN[{LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*CF*FCHN[{LdG, M[d], LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (3*CF*FCHN[{LdG, Mdag[d], LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*FCHN[{LdGDag, LdG, M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, 
     fm1]/(32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma], M[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (3*FCHN[{Ld\[Gamma], Mdag[d], Ld\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + (CF*FCHN[{M[d], LdG, LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - (CF*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, 
     fm1]/(32*EpsilonUV*Pi^2) + (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2), \[Delta][KdDLR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LdG}, fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LdG, M[d], LdG}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma], M[d], Ld\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   FCHN[{Ld\[Gamma], Mdag[d], Ld\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KdDR[fm2_, fm1_]] -> 
  -1/16*(CF*g*FCHN[{LdG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LdGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*FCHN[{LdGDag, LdG, M[d]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*FCHN[{LdGDag, M[d], LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LdGDag, Mdag[d], LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   (3*FCHN[{Ld\[Gamma]Dag, M[d], Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], Ld\[Gamma]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - (CF*FCHN[{M[d], LdG, LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) + (CF*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, 
     fm1]/(32*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2), \[Delta][KdD\[Gamma]1L[fm2_, fm1_]] -> 
  (9*CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (9*e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2), \[Delta][KDd\[Gamma]1L[fm2_, fm1_]] -> 
  (-9*CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) - 
   (9*e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2), \[Delta][KdD\[Gamma]1LR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (7*CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(192*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) - 
   (5*e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KDd\[Gamma]1LR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (7*CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(192*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (5*e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KdD\[Gamma]1R[fm2_, fm1_]] -> 
  (9*CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (9*e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2), \[Delta][KDd\[Gamma]1R[fm2_, fm1_]] -> 
  (-9*CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) - 
   (9*e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2), \[Delta][KdD\[Gamma]2L[fm2_, fm1_]] -> 
  (3*CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2), \[Delta][KDd\[Gamma]2L[fm2_, fm1_]] -> 
  (-3*CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (3*e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2), \[Delta][KdD\[Gamma]2LR[fm2_, fm1_]] -> 
  (CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2), 
 \[Delta][KDd\[Gamma]2LR[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2), 
 \[Delta][KdD\[Gamma]2R[fm2_, fm1_]] -> 
  (3*CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2), \[Delta][KDd\[Gamma]2R[fm2_, fm1_]] -> 
  (-3*CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (3*e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2), \[Delta][KdD\[Gamma]3LR[fm2_, fm1_]] -> 
  (CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2), 
 \[Delta][KDd\[Gamma]3LR[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2), 
 \[Delta][KDe\[Gamma]1L[fm2_, fm1_]] -> 
  (-9*e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/
   (64*EpsilonUV*Pi^2), \[Delta][KDe\[Gamma]1LR[fm2_, fm1_]] -> 
  (5*e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(64*EpsilonUV*Pi^2) - 
   (e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2), 
 \[Delta][KDe\[Gamma]1R[fm2_, fm1_]] -> 
  (-9*e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/
   (64*EpsilonUV*Pi^2), \[Delta][KDe\[Gamma]2L[fm2_, fm1_]] -> 
  (-3*e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/
   (32*EpsilonUV*Pi^2), \[Delta][KDe\[Gamma]2LR[fm2_, fm1_]] -> 
  -1/32*(e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(EpsilonUV*Pi^2), 
 \[Delta][KDe\[Gamma]2R[fm2_, fm1_]] -> 
  (-3*e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/
   (32*EpsilonUV*Pi^2), \[Delta][KDe\[Gamma]3LR[fm2_, fm1_]] -> 
  -1/32*(e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(EpsilonUV*Pi^2) + 
   (e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KdGD1LR[fm2_, fm1_]] -> (-9*CF*g*FCHN[{LdG, LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (9*g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LS1RRdd], FFB[LS1RRdd]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LS8RRdd], FFB[LS8RRdd]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g*Nc*FCHN[{FFA[LS8RRdd], FFB[LS8RRdd]}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LV1LRdd], FFB[LV1LRdd]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LV1LRudduDag], FFB[LV1LRudduDag]}, 
      fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRdd], FFB[LV8LRdd]}, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRdd], FFB[LV8LRdd]}, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRudduDag], FFB[LV8LRudduDag]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LV8LRudduDag], FFB[LV8LRudduDag]}, 
      fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRdd], FFA[LS1RRdd]}, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuddu], FFA[LS1RRuddu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRdd], FFA[LS8RRdd]}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRdd], FFA[LS8RRdd]}, fm2, fm1])/(96*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuddu], FFA[LS8RRuddu]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g*Nc*FCHN[{FFB[LS8RRuddu], FFA[LS8RRuddu]}, fm2, 
      fm1])/(96*EpsilonUV*Pi^2) + (3*g^2*LG*Nc*kd[d, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*flTr[LdG, LdGDag]*kd[d, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g*flTr[LuG, LuGDag]*kd[d, fm2, fm1])/
    (24*EpsilonUV*Pi^2), \[Delta][KdGD2LR[fm2_, fm1_]] -> 
  (3*CF*g*FCHN[{LdG, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{LdG, LdG}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (3*g*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KdGDL[fm2_, fm1_]] -> (-41*CF*g*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (5*g*Nc*FCHN[{LdG, LdGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (7*g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (3*g^2*LG*Nc*kd[d, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KdGDR[fm2_, fm1_]] -> (-41*CF*g*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (5*g*Nc*FCHN[{LdGDag, LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (7*g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (3*g^2*LG*Nc*kd[d, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KdGL[fm2_, fm1_]] -> (-3*g^2*Nc*FCHN[{LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN[{LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdGDag, LdG, M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LVLLdd], M[d], FFB[LVLLdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVLLdd], Mdag[d], FFB[LVLLdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVLLdd], M[d], FFA[LVLLdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVLLdd], Mdag[d], FFA[LVLLdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g*FCHN[{M[d], LdG, LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KdGLR[fm2_, fm1_]] -> 
  -1/4*(CF*g^2*FCHN[{LdG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (3*g^2*Nc*FCHN[{LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (9*CF*g*FCHN[{LdG, M[d], LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*g*Nc*FCHN[{LdG, M[d], LdG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (5*CF*g*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*g*Nc*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (9*g*FCHN[{Ld\[Gamma], M[d], Ld\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (5*g*FCHN[{Ld\[Gamma], Mdag[d], Ld\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LV1LRdd], M[d], FFB[LV1LRdd]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRdd], Mdag[d], FFB[LV1LRdd]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LV1LRudduDag], M[u], FFB[LV1LRudduDag]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRudduDag], Mdag[u], FFB[LV1LRudduDag]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LV8LRdd], M[d], FFB[LV8LRdd]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRdd], M[d], FFB[LV8LRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LV8LRdd], Mdag[d], FFB[LV8LRdd]}, 
      fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRdd], Mdag[d], FFB[LV8LRdd]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LV8LRudduDag], M[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRudduDag], M[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRudduDag], Mdag[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRudduDag], Mdag[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2), \[Delta][KdGR[fm2_, fm1_]] -> 
  (-3*g^2*Nc*FCHN[{LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g^2*Nc*FCHN[{LdGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LdGDag, LdG, M[d]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRdd], M[d], FFB[LVRRdd]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRdd], Mdag[d], FFB[LVRRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVRRdd], M[d], FFA[LVRRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVRRdd], Mdag[d], FFA[LVRRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g*FCHN[{M[d], LdG, LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KDuG1L[fm2_, fm1_]] -> 
  (-9*CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (3*g*Nc*FCHN[{LuG, LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(64*EpsilonUV*Pi^2), 
 \[Delta][KDuG1LR[fm2_, fm1_]] -> (5*CF*g*FCHN[{LuG, LuG}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (7*g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/
    (192*EpsilonUV*Pi^2) - (g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*LG*Nc*kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   ((I/32)*g^2*LGt*Nc*kd[u, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (e*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*q[u])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KDuG1R[fm2_, fm1_]] -> (-9*CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (3*g*Nc*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (9*g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2), \[Delta][KDuG2L[fm2_, fm1_]] -> 
  (-3*CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KDuG2LR[fm2_, fm1_]] -> 
  -1/32*(CF*g*FCHN[{LuG, LuG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KDuG2R[fm2_, fm1_]] -> (-3*CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KDuG3LR[fm2_, fm1_]] -> 
  -1/32*(CF*g*FCHN[{LuG, LuG}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(8*EpsilonUV*Pi^2), 
 \[Delta][KDu\[Gamma]1L[fm2_, fm1_]] -> 
  (-9*CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) - 
   (9*e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KDu\[Gamma]1LR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (7*CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(192*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (5*e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KDu\[Gamma]1R[fm2_, fm1_]] -> 
  (-9*CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) - 
   (9*e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KDu\[Gamma]2L[fm2_, fm1_]] -> 
  (-3*CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][KDu\[Gamma]2LR[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KDu\[Gamma]2R[fm2_, fm1_]] -> 
  (-3*CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][KDu\[Gamma]3LR[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][Kd\[Gamma]D1LR[fm2_, fm1_]] -> 
  (-9*CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (9*e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LS1RRdd], FFB[LS1RRdd]}, fm2, fm1]*q[d])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRdd], FFB[LS8RRdd]}, fm2, fm1]*
     q[d])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRdd], FFB[LV1LRdd]}, fm2, fm1]*q[d])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRdd], FFB[LV8LRdd]}, fm2, fm1]*
     q[d])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRdd], FFA[LS1RRdd]}, fm2, fm1]*q[d])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRdd], FFA[LS8RRdd]}, fm2, fm1]*
     q[d])/(48*EpsilonUV*Pi^2) + (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm2, fm1]*q[d])/(12*EpsilonUV*Pi^2) + 
   (e*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm2, fm1]*q[d])/
    (12*EpsilonUV*Pi^2) + (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm2, fm1]*q[d])/(12*EpsilonUV*Pi^2) + 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm2, fm1]*q[d])/
    (6*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LV1LRudduDag], FFB[LV1LRudduDag]}, fm2, 
      fm1]*q[u])/(12*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRudduDag], FFB[LV8LRudduDag]}, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LS1RRuddu], FFA[LS1RRuddu]}, fm2, fm1]*
     q[u])/(48*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFB[LS8RRuddu], FFA[LS8RRuddu]}, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]D2LR[fm2_, fm1_]] -> 
  (3*CF*e*FCHN[{LdG, LdG}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2), 
 \[Delta][Kd\[Gamma]DL[fm2_, fm1_]] -> 
  -1/4*(CF*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (7*CF*e*FCHN[{LdG, LdGDag}, fm2, fm1]*q[d])/(96*EpsilonUV*Pi^2) - 
   (41*e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (96*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]DR[fm2_, fm1_]] -> 
  -1/4*(CF*g*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (7*CF*e*FCHN[{LdGDag, LdG}, fm2, fm1]*q[d])/(96*EpsilonUV*Pi^2) - 
   (41*e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/
    (96*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]L[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1]*q[d])/(EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LdGDag, LdG, M[d]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVLLdd], M[d], FFB[LVLLdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLLdd], Mdag[d], FFB[LVLLdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVLLdd], M[d], FFA[LVLLdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVLLdd], Mdag[d], FFA[LVLLdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{M[d], LdG, LdGDag}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (CF*e*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]LR[fm2_, fm1_]] -> 
  -1/4*(CF*e*g*FCHN[{LdG}, fm2, fm1]*q[d])/(EpsilonUV*Pi^2) + 
   (9*CF*e*FCHN[{LdG, M[d], LdG}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (5*CF*e*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (9*e*FCHN[{Ld\[Gamma], M[d], Ld\[Gamma]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (5*e*FCHN[{Ld\[Gamma], Mdag[d], Ld\[Gamma]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LV1LRdd], M[d], FFB[LV1LRdd]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LV1LRdd], Mdag[d], FFB[LV1LRdd]}, fm2, 
      fm1]*q[d])/(4*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LV8LRdd], M[d], FFB[LV8LRdd]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRdd], Mdag[d], FFB[LV8LRdd]}, 
      fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d]^2)/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LV1LRudduDag], M[u], FFB[LV1LRudduDag]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRudduDag], Mdag[u], FFB[LV1LRudduDag]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LV8LRudduDag], M[u], FFB[LV8LRudduDag]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRudduDag], Mdag[u], FFB[LV8LRudduDag]}, fm2, fm1]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, 
      fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]R[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1]*q[d])/(EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LdGDag, LdG, M[d]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVRRdd], M[d], FFB[LVRRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVRRdd], Mdag[d], FFB[LVRRdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVRRdd], M[d], FFA[LVRRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVRRdd], Mdag[d], FFA[LVRRdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{M[d], LdG, LdGDag}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (CF*e*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2), 
 \[Delta][KD\[Nu]\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]1RL[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]2RL[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]3RL[fm2_, fm1_]] -> 0, 
 \[Delta][KeD[fm2_, fm1_]] -> 
  FCHN[{Le\[Gamma], Le\[Gamma]Dag, Mdag[e], M[e]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Le\[Gamma], M[e], M[e], Le\[Gamma]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (3*FCHN[{Le\[Gamma], M[e], Mdag[e], Le\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (3*FCHN[{Le\[Gamma], M[e], Mdag[e], Le\[Gamma]Dag}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*FCHN[{Le\[Gamma], Mdag[e], M[e], Le\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + FCHN[{Le\[Gamma], Mdag[e], Mdag[e], Le\[Gamma]}, 
     fm2, fm1]/(16*EpsilonUV*Pi^2) + 
   FCHN[{Le\[Gamma]Dag, Le\[Gamma], M[e], Mdag[e]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Le\[Gamma]Dag, Mdag[e], M[e], Le\[Gamma]}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   FCHN[{M[e], Le\[Gamma], Le\[Gamma]Dag, Mdag[e]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + FCHN[{M[e], Mdag[e], Le\[Gamma]Dag, Le\[Gamma]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   FCHN[{Mdag[e], Le\[Gamma]Dag, Le\[Gamma], M[e]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + FCHN[{Mdag[e], M[e], Le\[Gamma], Le\[Gamma]Dag}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + (e*FCHN[{Le\[Gamma], M[e]}, fm2, fm1]*
     q[e])/(8*EpsilonUV*Pi^2) - (e*FCHN[{Le\[Gamma], Mdag[e]}, fm2, fm1]*
     q[e])/(8*EpsilonUV*Pi^2) + (e*FCHN[{M[e], Le\[Gamma]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[e], Le\[Gamma]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2), \[Delta][KeD1L[fm2_, fm1_]] -> 
  (3*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KeD1LR[fm2_, fm1_]] -> FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]/
    (8*EpsilonUV*Pi^2) - FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]/
    (8*EpsilonUV*Pi^2), \[Delta][KeD1R[fm2_, fm1_]] -> 
  (3*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KeD2LR[fm2_, fm1_]] -> 
  -1/8*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]/(EpsilonUV*Pi^2), 
 \[Delta][KeDL[fm2_, fm1_]] -> 
  -1/32*FCHN[{Le\[Gamma], Le\[Gamma]Dag, Mdag[e]}, fm2, fm1]/
     (EpsilonUV*Pi^2) - (3*FCHN[{Le\[Gamma], M[e], Le\[Gamma]Dag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (3*FCHN[{Le\[Gamma], Mdag[e], Le\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + FCHN[{Le\[Gamma]Dag, Le\[Gamma], M[e]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + FCHN[{M[e], Le\[Gamma], Le\[Gamma]Dag}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   FCHN[{Mdag[e], Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KeDLR[fm2_, fm1_]] -> 
  (-3*FCHN[{Le\[Gamma], M[e], Le\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   FCHN[{Le\[Gamma], Mdag[e], Le\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2), 
 \[Delta][KeDR[fm2_, fm1_]] -> 
  FCHN[{Le\[Gamma], Le\[Gamma]Dag, Mdag[e]}, fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   FCHN[{Le\[Gamma]Dag, Le\[Gamma], M[e]}, fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   (3*FCHN[{Le\[Gamma]Dag, M[e], Le\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Le\[Gamma]Dag, Mdag[e], Le\[Gamma]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - FCHN[{M[e], Le\[Gamma], Le\[Gamma]Dag}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   FCHN[{Mdag[e], Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]1L[fm2_, fm1_]] -> 
  (9*e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(64*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]1LR[fm2_, fm1_]] -> 
  (-5*e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]1R[fm2_, fm1_]] -> 
  (9*e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/(64*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]2L[fm2_, fm1_]] -> 
  (3*e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(32*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]2LR[fm2_, fm1_]] -> 
  (e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(32*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]2R[fm2_, fm1_]] -> 
  (3*e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/(32*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]3LR[fm2_, fm1_]] -> 
  (e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][Ke\[Gamma]D1LR[fm2_, fm1_]] -> 
  (-9*e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LSRRee], FFB[LSRRee]}, fm2, fm1]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVLRee], FFB[LVLRee]}, fm2, fm1]*q[e])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LSRRee], FFA[LSRRee]}, fm2, fm1]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*kd[e, fm2, fm1]*q[e])/
    (12*EpsilonUV*Pi^2) + (e*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*
     q[e])/(12*EpsilonUV*Pi^2) + (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*q[e])/(12*EpsilonUV*Pi^2) + 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*q[e])/
    (6*EpsilonUV*Pi^2), \[Delta][Ke\[Gamma]D2LR[fm2_, fm1_]] -> 
  (3*e*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(32*EpsilonUV*Pi^2), 
 \[Delta][Ke\[Gamma]DL[fm2_, fm1_]] -> 
  (-41*e*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/
   (96*EpsilonUV*Pi^2), \[Delta][Ke\[Gamma]DR[fm2_, fm1_]] -> 
  (-41*e*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/
   (96*EpsilonUV*Pi^2), \[Delta][Ke\[Gamma]L[fm2_, fm1_]] -> 
  -1/32*(e*FCHN[{Le\[Gamma], Le\[Gamma]Dag, Mdag[e]}, fm2, fm1]*q[e])/
     (EpsilonUV*Pi^2) - (e*FCHN[{Le\[Gamma]Dag, Le\[Gamma], M[e]}, fm2, fm1]*
     q[e])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVLLee], M[e], FFB[LVLLee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLLee], Mdag[e], FFB[LVLLee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVLLee], M[e], FFA[LVLLee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVLLee], Mdag[e], FFA[LVLLee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{M[e], Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[e], Le\[Gamma]Dag, Le\[Gamma]}, fm2, 
      fm1]*q[e])/(32*EpsilonUV*Pi^2), \[Delta][Ke\[Gamma]LR[fm2_, fm1_]] -> 
  (9*e*FCHN[{Le\[Gamma], M[e], Le\[Gamma]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) - (5*e*FCHN[{Le\[Gamma], Mdag[e], Le\[Gamma]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LSRRee], M[e], FFB[LSRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LSRRee], Mdag[e], FFB[LSRRee]}, fm2, 
      fm1]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LVLRee], M[e], FFB[LVLRee]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLRee], Mdag[e], FFB[LVLRee]}, fm2, 
      fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LSRRee], M[e], FFA[LSRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LSRRee], Mdag[e], FFA[LSRRee]}, fm2, 
      fm1]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e]^2)/(4*EpsilonUV*Pi^2), 
 \[Delta][Ke\[Gamma]R[fm2_, fm1_]] -> 
  -1/32*(e*FCHN[{Le\[Gamma], Le\[Gamma]Dag, Mdag[e]}, fm2, fm1]*q[e])/
     (EpsilonUV*Pi^2) - (e*FCHN[{Le\[Gamma]Dag, Le\[Gamma], M[e]}, fm2, fm1]*
     q[e])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVRRee], M[e], FFB[LVRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVRRee], Mdag[e], FFB[LVRRee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVRRee], M[e], FFA[LVRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVRRee], Mdag[e], FFA[LVRRee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{M[e], Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*q[e])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[e], Le\[Gamma]Dag, Le\[Gamma]}, fm2, 
      fm1]*q[e])/(32*EpsilonUV*Pi^2), 
 \[Delta][KF11LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1])/
    (4*EpsilonUV*Nc^3*Pi^2) + (9*g^2*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdGDag}, fm4, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm1])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e*g*FCHN[{LdGDag}, fm4, fm1]*
     FCHN[{Ld\[Gamma]}, fm2, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdGDag}, fm4, fm1]*FCHN[{Ld\[Gamma]}, fm2, fm3]*q[d])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e*g*FCHN[{LdG}, fm2, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdG}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e^2*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdGDag}, fm4, fm1]*q[d]^2)/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1]*q[d]^2)/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d]^2)/(EpsilonUV*Nc*Pi^2), 
 \[Delta][KF11LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (-3*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (4*EpsilonUV*Nc^3*Pi^2) + (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e*g*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(EpsilonUV*Nc*Pi^2), 
 \[Delta][KF11LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1])/
    (4*EpsilonUV*Nc^3*Pi^2) + (9*g^2*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuGDag}, fm4, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm1])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e*g*FCHN[{LuGDag}, fm4, fm1]*
     FCHN[{Lu\[Gamma]}, fm2, fm3]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LuGDag}, fm4, fm1]*FCHN[{Lu\[Gamma]}, fm2, fm3]*q[u])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e*g*FCHN[{LuG}, fm2, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LuG}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u])/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e^2*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuGDag}, fm4, fm1]*q[u]^2)/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1]*q[u]^2)/
    (4*EpsilonUV*Nc^2*Pi^2) - (3*e^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u]^2)/(EpsilonUV*Nc*Pi^2), 
 \[Delta][KF18LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdGDag}, fm4, fm1])/(2*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1])/
    (2*EpsilonUV*Nc*Pi^2) + (3*e*g*FCHN[{LdGDag}, fm4, fm1]*
     FCHN[{Ld\[Gamma]}, fm2, fm3]*q[d])/(2*EpsilonUV*Nc*Pi^2) + 
   (3*e*g*FCHN[{LdG}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d])/
    (2*EpsilonUV*Nc*Pi^2) + (3*e^2*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdGDag}, fm4, fm1]*q[d]^2)/(2*EpsilonUV*Nc*Pi^2) - 
   (6*e^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*
     q[d]^2)/(EpsilonUV*Pi^2), 
 \[Delta][KF18LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (-3*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(2*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (2*EpsilonUV*Nc*Pi^2) + (3*e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(2*EpsilonUV*Nc*Pi^2) + 
   (3*e*g*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (2*EpsilonUV*Nc*Pi^2) + (3*e^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (6*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*
     q[u])/(EpsilonUV*Pi^2), \[Delta][KF18LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuGDag}, fm4, fm1])/(2*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1])/
    (2*EpsilonUV*Nc*Pi^2) + (3*e*g*FCHN[{LuGDag}, fm4, fm1]*
     FCHN[{Lu\[Gamma]}, fm2, fm3]*q[u])/(2*EpsilonUV*Nc*Pi^2) + 
   (3*e*g*FCHN[{LuG}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u])/
    (2*EpsilonUV*Nc*Pi^2) + (3*e^2*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuGDag}, fm4, fm1]*q[u]^2)/(2*EpsilonUV*Nc*Pi^2) - 
   (6*e^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*
     q[u]^2)/(EpsilonUV*Pi^2), \[Delta][KF1LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/
    (12*EpsilonUV*Pi^2) + (3*g^2*FCHN[{LdG, LdGDag}, fm4, fm1]*
     kd[d, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LdG, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm1]*
     kd[d, fm2, fm3])/(24*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm1]*flTr[FFA[LV8LLud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     flTr[FFB[LV8LRdd]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm1]*flTr[FFB[LV8LRdu]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (CF*g^2*FCHN[{LdG, LdGDag}, fm2, fm3]*
     kd[d, fm4, fm1])/(12*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG, LdGDag}, fm2, fm3]*kd[d, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdG, LdGDag}, fm2, fm3]*
     kd[d, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm3]*kd[d, fm4, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm3]*
     flTr[FFA[LV8LLud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*flTr[FFB[LV8LRdd]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm3]*
     flTr[FFB[LV8LRdu]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/
    (48*EpsilonUV*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm3]*
     kd[d, fm4, fm1])/(48*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm1]*kd[d, fm2, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm1]*
     kd[d, fm2, fm3]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm3]*kd[d, fm4, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm3]*
     kd[d, fm4, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KF1LLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm3]*flTr[FFB[LVLLed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm3]*flTr[FFB[LVLRed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm1]*flTr[FFB[LVLLed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm1]*flTr[FFB[LVLRed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm3]*flTr[FFB[LVLLed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm3]*flTr[FFB[LVLRed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*flTr[FFB[LVLRed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm3]*flTr[FFA[LVLLee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm4, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*flTr[FFB[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm4, fm1]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm1]*flTr[FFA[LVLLee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFA[LVLLee]}, fm4, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*flTr[FFB[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm3]*flTr[FFA[LVLLee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFA[LVLLee]}, fm2, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*flTr[FFB[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*EpsilonUV*Pi^2) - 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*EpsilonUV*Pi^2) - (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*EpsilonUV*Pi^2) - 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm3]*flTr[FFB[LVLLeu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm3]*flTr[FFB[LVLReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm1]*flTr[FFB[LVLReu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm3]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm3]*flTr[FFB[LVLReu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN[{LuG, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/
    (12*EpsilonUV*Pi^2) + (3*g^2*FCHN[{LuG, LuGDag}, fm4, fm1]*
     kd[u, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LuG, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm1]*
     kd[u, fm2, fm3])/(24*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm4, fm1]*flTr[FFB[LV8LLud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm4, fm1]*
     flTr[FFB[LV8LRud]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*flTr[FFB[LV8LRuu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm3]*
     kd[u, fm4, fm1])/(12*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuG, LuGDag}, fm2, fm3]*kd[u, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuG, LuGDag}, fm2, fm3]*
     kd[u, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm3]*kd[u, fm4, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm3]*
     flTr[FFB[LV8LLud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm3]*flTr[FFB[LV8LRud]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*
     flTr[FFB[LV8LRuu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/
    (48*EpsilonUV*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm3]*
     kd[u, fm4, fm1])/(48*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm4, fm1]*kd[u, fm2, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm4, fm1]*
     kd[u, fm2, fm3]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm3]*kd[u, fm4, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm3]*
     kd[u, fm4, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KF1LRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN[{Le\[Gamma]}, fm2, fm3]*FCHN[{Le\[Gamma]Dag}, fm4, fm1]*
    q[e]^2)/(EpsilonUV*Pi^2), \[Delta][KF1RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm1]*kd[d, fm2, fm3])/
    (12*EpsilonUV*Pi^2) + (3*g^2*FCHN[{LdGDag, LdG}, fm4, fm1]*
     kd[d, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LdGDag, LdG}, fm4, fm1]*kd[d, fm2, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm1]*
     kd[d, fm2, fm3])/(24*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm1]*flTr[FFA[LV8LRdd]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm1]*
     flTr[FFA[LV8LRud]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm1]*flTr[FFA[LV8RRud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (CF*g^2*FCHN[{LdGDag, LdG}, fm2, fm3]*
     kd[d, fm4, fm1])/(12*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdGDag, LdG}, fm2, fm3]*kd[d, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdGDag, LdG}, fm2, fm3]*
     kd[d, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm3]*kd[d, fm4, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRdd]}, fm2, fm3]*
     flTr[FFA[LV8LRdd]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRud]}, fm2, fm3]*flTr[FFA[LV8LRud]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8RRud]}, fm2, fm3]*
     flTr[FFA[LV8RRud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/
    (48*EpsilonUV*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm3]*
     kd[d, fm4, fm1])/(48*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm1]*kd[d, fm2, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm1]*
     kd[d, fm2, fm3]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm3]*kd[d, fm4, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm3]*
     kd[d, fm4, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KF1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm3]*flTr[FFA[LVLRde]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm3]*flTr[FFB[LVRRed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm1]*flTr[FFA[LVLRde]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm1]*flTr[FFB[LVRRed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm3]*flTr[FFA[LVLRde]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm3]*flTr[FFB[LVRRed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*flTr[FFB[LVRRed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm3]*flTr[FFA[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*flTr[FFB[LVRRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm4, fm1]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm1]*flTr[FFA[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee]}, fm4, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm1]*flTr[FFB[LVRRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm3]*flTr[FFA[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee]}, fm2, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm3]*flTr[FFB[LVRRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*EpsilonUV*Pi^2) - 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*EpsilonUV*Pi^2) - (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*EpsilonUV*Pi^2) - 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm3]*flTr[FFA[LVLRue]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm3]*flTr[FFB[LVRReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm1]*flTr[FFA[LVLRue]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm1]*flTr[FFB[LVRReu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm3]*flTr[FFA[LVLRue]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm3]*flTr[FFB[LVRReu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*flTr[FFA[LVLRue]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN[{LuGDag, LuG}, fm4, fm1]*kd[u, fm2, fm3])/
    (12*EpsilonUV*Pi^2) + (3*g^2*FCHN[{LuGDag, LuG}, fm4, fm1]*
     kd[u, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LuGDag, LuG}, fm4, fm1]*kd[u, fm2, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm1]*
     kd[u, fm2, fm3])/(24*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm1]*flTr[FFA[LV8LRdu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm1]*
     flTr[FFA[LV8LRuu]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm1]*flTr[FFB[LV8RRud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm3]*
     kd[u, fm4, fm1])/(12*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuGDag, LuG}, fm2, fm3]*kd[u, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuGDag, LuG}, fm2, fm3]*
     kd[u, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm3]*kd[u, fm4, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm3]*
     flTr[FFA[LV8LRdu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm3]*flTr[FFA[LV8LRuu]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm3]*
     flTr[FFB[LV8RRud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/
    (48*EpsilonUV*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm3]*
     kd[u, fm4, fm1])/(48*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm1]*kd[u, fm2, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm1]*
     kd[u, fm2, fm3]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm3]*kd[u, fm4, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm3]*
     kd[u, fm4, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KF21RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, 
      fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF21RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KF21RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (64*EpsilonUV*Pi^2), \[Delta][KF21RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, 
      fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF28RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(g^2*Nc*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, 
      fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2), \[Delta][KF28RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KF28RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, 
      fm2, fm3, fm4, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, 
      {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KF28RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(g^2*Nc*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, 
      fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1]*q[u]^2)/
    (32*EpsilonUV*Pi^2), \[Delta][KF2LLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KF2LLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KF2RRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KF2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF2RRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KS11RLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RLud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, 
      fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, 
      fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, fm3]*
     q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, 
      fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS11RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, 
      fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/32*(g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, 
      fm4, fm1, fm2, fm3]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, 
      fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS12RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS12RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KS12RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (64*EpsilonUV*Pi^2), \[Delta][KS12RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS1LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RLed[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*
      q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2), \[Delta][KS1RLee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*
      q[u])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, 
      fm2, fm1]*q[e]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][KS1RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, 
      fm2, fm1]*q[d]*q[e])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS1RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, 
      fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, fm2, fm1]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, 
      fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS2LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS2LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS2RLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS2RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS2RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS81RLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (8*EpsilonUV*Pi^2), \[Delta][KS81RLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LuG, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdGDag, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/4*(CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LV1LRudduDag]}, 
      {FFB[LV1LRudduDag]}, fm4, fm1, fm2, fm3])/(4*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(4*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1]*q[u]^2)/
    (8*EpsilonUV*Pi^2), \[Delta][KS81RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS81RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LuG, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdG, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(4*EpsilonUV*Pi^2) - 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, 
      fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(4*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, 
      fm2, fm3])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS82RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS82RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KS82RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, 
      {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, 
      {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KS82RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KSTLLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTLLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTLRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTLRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KSTRLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KSTRLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTRRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTRRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KT11RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/256*(g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, 
      fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc^2*Pi^2) + (g^2*FCHN[{LdG, LdG}, fm2, fm1]*
     kd[d, fm4, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/
    (192*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][KT11RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, 
      fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (96*EpsilonUV*Nc^2*Pi^2) + (g^2*FCHN[{LdG, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (96*EpsilonUV*Nc^2*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (24*EpsilonUV*Pi^2), \[Delta][KT11RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRudduDag]}, 
      {FFB[LV1LRudduDag]}, fm4, fm1, fm2, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KT11RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/256*(g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, 
      fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc^2*Pi^2) + (g^2*FCHN[{LuG, LuG}, fm2, fm1]*
     kd[u, fm4, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/
    (192*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][KT12RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (192*EpsilonUV*Nc^2*Pi^2) + (e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][KT12RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (96*EpsilonUV*Nc^2*Pi^2) + (e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][KT12RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (192*EpsilonUV*Nc^2*Pi^2) + (e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][KT1LL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
    q[d]^2)/(12*EpsilonUV*Pi^2), 
 \[Delta][KT1LL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*
    q[e]^2)/(12*EpsilonUV*Pi^2), 
 \[Delta][KT1LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT1LL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*
    q[u]^2)/(12*EpsilonUV*Pi^2), \[Delta][KT1RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (24*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][KT1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][KT1RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (24*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, 
      fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, 
      fm2, fm1]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][KT1RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT2LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KT2RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KT2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]}, fm4, fm3]*q[e]^2)/
   (48*EpsilonUV*Pi^2), \[Delta][KT2RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, 
      fm4, fm3]*q[e]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KT2RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KT81RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(48*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(48*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(192*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(48*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT81RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(12*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LuG, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(96*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdG, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(96*EpsilonUV*Pi^2) - 
   (CF*e*g*Nc*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (12*EpsilonUV*Pi^2) + (e*g*Nc^2*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(24*EpsilonUV*Pi^2) - 
   (CF*e*g*Nc*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (12*EpsilonUV*Pi^2) + (e*g*Nc^2*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(24*EpsilonUV*Pi^2) - 
   (CF*e*g*Nc*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) + (e*g*Nc^2*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(24*EpsilonUV*Pi^2) - 
   (CF*e*g*Nc*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) + (e*g*Nc^2*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(24*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT81RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (CF*g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, 
      fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(64*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KT81RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(48*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(48*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(192*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT82RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/48*(g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
     (EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdG}, fm4, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][KT82RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(96*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (12*EpsilonUV*Pi^2) + (e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][KT82RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/48*(g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
     (EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuG}, fm4, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2), \[Delta][KuD[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LuG, M[u]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuG, Mdag[u]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{M[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LuG, LuGDag, Mdag[u], M[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuG, M[u], M[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*FCHN[{LuG, M[u], Mdag[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuG, M[u], Mdag[u], LuGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*CF*FCHN[{LuG, Mdag[u], M[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LuG, Mdag[u], Mdag[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LuGDag, LuG, M[u], Mdag[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuGDag, Mdag[u], M[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u], M[u]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Lu\[Gamma], M[u], M[u], Lu\[Gamma]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (3*FCHN[{Lu\[Gamma], M[u], Mdag[u], Lu\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (3*FCHN[{Lu\[Gamma], M[u], Mdag[u], Lu\[Gamma]Dag}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*FCHN[{Lu\[Gamma], Mdag[u], M[u], Lu\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + FCHN[{Lu\[Gamma], Mdag[u], Mdag[u], Lu\[Gamma]}, 
     fm2, fm1]/(16*EpsilonUV*Pi^2) + 
   FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u], Mdag[u]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], M[u], Lu\[Gamma]}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*FCHN[{M[u], LuG, LuGDag, Mdag[u]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + (CF*FCHN[{M[u], Mdag[u], LuGDag, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{M[u], Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   (CF*FCHN[{Mdag[u], LuGDag, LuG, M[u]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + (CF*FCHN[{Mdag[u], M[u], LuG, LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{Mdag[u], M[u], Lu\[Gamma], Lu\[Gamma]Dag}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + (e*FCHN[{Lu\[Gamma], M[u]}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma], Mdag[u]}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) + (e*FCHN[{M[u], Lu\[Gamma]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[u], Lu\[Gamma]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][KuD1L[fm2_, fm1_]] -> 
  (3*CF*FCHN[{LuG, LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KuD1LR[fm2_, fm1_]] -> (CF*FCHN[{LuG, LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*FCHN[{LuG, LuGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]/
    (8*EpsilonUV*Pi^2) - FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]/
    (8*EpsilonUV*Pi^2), \[Delta][KuD1R[fm2_, fm1_]] -> 
  (3*CF*FCHN[{LuGDag, LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KuD2LR[fm2_, fm1_]] -> 
  -1/8*(CF*FCHN[{LuG, LuG}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2), 
 \[Delta][KuDG1L[fm2_, fm1_]] -> (9*CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (3*g*Nc*FCHN[{LuG, LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (9*g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/
    (64*EpsilonUV*Pi^2), \[Delta][KuDG1LR[fm2_, fm1_]] -> 
  (-5*CF*g*FCHN[{LuG, LuG}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{LuG, LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (7*g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/(192*EpsilonUV*Pi^2) + 
   (g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*LG*Nc*kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   ((I/32)*g^2*LGt*Nc*kd[u, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (e*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*q[u])/(12*EpsilonUV*Pi^2) + 
   (e*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][KuDG1R[fm2_, fm1_]] -> (9*CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (3*g*Nc*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (9*g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2), \[Delta][KuDG2L[fm2_, fm1_]] -> 
  (3*CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KuDG2LR[fm2_, fm1_]] -> (CF*g*FCHN[{LuG, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KuDG2R[fm2_, fm1_]] -> 
  (3*CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KuDG3LR[fm2_, fm1_]] -> (CF*g*FCHN[{LuG, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2), \[Delta][KuDL[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuG, M[u], LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*FCHN[{LuG, Mdag[u], LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LuGDag, LuG, M[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Lu\[Gamma], M[u], Lu\[Gamma]Dag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (3*FCHN[{Lu\[Gamma], Mdag[u], Lu\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, 
     fm2, fm1]/(32*EpsilonUV*Pi^2) + (CF*FCHN[{M[u], LuG, LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - (CF*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, 
     fm1]/(32*EpsilonUV*Pi^2) + (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KuDLR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LuG}, fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuG, M[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (3*FCHN[{Lu\[Gamma], M[u], Lu\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   FCHN[{Lu\[Gamma], Mdag[u], Lu\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KuDR[fm2_, fm1_]] -> 
  -1/16*(CF*g*FCHN[{LuG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*FCHN[{LuGDag, LuG, M[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*FCHN[{LuGDag, M[u], LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuGDag, Mdag[u], LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   (3*FCHN[{Lu\[Gamma]Dag, M[u], Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], Lu\[Gamma]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - (CF*FCHN[{M[u], LuG, LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) + (CF*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, 
     fm1]/(32*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KuD\[Gamma]1L[fm2_, fm1_]] -> 
  (9*CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (9*e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KuD\[Gamma]1LR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (7*CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(192*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2) - 
   (5*e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KuD\[Gamma]1R[fm2_, fm1_]] -> 
  (9*CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (9*e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KuD\[Gamma]2L[fm2_, fm1_]] -> 
  (3*CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][KuD\[Gamma]2LR[fm2_, fm1_]] -> 
  (CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KuD\[Gamma]2R[fm2_, fm1_]] -> 
  (3*CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][KuD\[Gamma]3LR[fm2_, fm1_]] -> 
  (CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KuGD1LR[fm2_, fm1_]] -> (-9*CF*g*FCHN[{LuG, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (9*g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LS1RRuddu], FFB[LS1RRuddu]}, fm2, 
      fm1])/(48*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LS1RRuu], FFB[LS1RRuu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRuddu], FFB[LS8RRuddu]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g*Nc*FCHN[{FFA[LS8RRuddu], FFB[LS8RRuddu]}, fm2, 
      fm1])/(96*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRuu], FFB[LS8RRuu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuu], FFB[LS8RRuu]}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuddu], FFB[LV1LRuddu]}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuu], FFB[LV1LRuu]}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRuddu], FFB[LV8LRuddu]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LV8LRuddu], FFB[LV8LRuddu]}, fm2, 
      fm1])/(24*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRuu], FFB[LV8LRuu]}, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRuu], FFB[LV8LRuu]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuu], FFA[LS1RRuu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuu], FFA[LS8RRuu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuu], FFA[LS8RRuu]}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*flTr[LdG, LdGDag]*kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g*flTr[LuG, LuGDag]*kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2), 
 \[Delta][KuGD2LR[fm2_, fm1_]] -> (3*CF*g*FCHN[{LuG, LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{LuG, LuG}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (3*g*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KuGDL[fm2_, fm1_]] -> 
  (-41*CF*g*FCHN[{LuG, LuGDag}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (5*g*Nc*FCHN[{LuG, LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (7*g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KuGDR[fm2_, fm1_]] -> (-41*CF*g*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (5*g*Nc*FCHN[{LuGDag, LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (7*g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (3*g^2*LG*Nc*kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][KuGL[fm2_, fm1_]] -> (-3*g^2*Nc*FCHN[{LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN[{LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{LuGDag, LuG, M[u]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LVLLuu], M[u], FFB[LVLLuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVLLuu], Mdag[u], FFB[LVLLuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVLLuu], M[u], FFA[LVLLuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVLLuu], Mdag[u], FFA[LVLLuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g*FCHN[{M[u], LuG, LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][KuGLR[fm2_, fm1_]] -> 
  -1/4*(CF*g^2*FCHN[{LuG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (3*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (9*CF*g*FCHN[{LuG, M[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*g*Nc*FCHN[{LuG, M[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (5*CF*g*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*g*Nc*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (9*g*FCHN[{Lu\[Gamma], M[u], Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (5*g*FCHN[{Lu\[Gamma], Mdag[u], Lu\[Gamma]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LV1LRuddu], M[d], FFB[LV1LRuddu]}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuddu], Mdag[d], FFB[LV1LRuddu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LV1LRuu], M[u], FFB[LV1LRuu]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuu], Mdag[u], FFB[LV1LRuu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LV8LRuddu], M[d], FFB[LV8LRuddu]}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRuddu], M[d], FFB[LV8LRuddu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRuddu], Mdag[d], FFB[LV8LRuddu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRuddu], Mdag[d], FFB[LV8LRuddu]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LV8LRuu], M[u], FFB[LV8LRuu]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRuu], M[u], FFB[LV8LRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LV8LRuu], Mdag[u], FFB[LV8LRuu]}, 
      fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRuu], Mdag[u], FFB[LV8LRuu]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2), \[Delta][KuGR[fm2_, fm1_]] -> 
  (-3*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g^2*Nc*FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuGDag, LuG, M[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRuu], M[u], FFB[LVRRuu]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRuu], Mdag[u], FFB[LVRRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVRRuu], M[u], FFA[LVRRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVRRuu], Mdag[u], FFA[LVRRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g*FCHN[{M[u], LuG, LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]D1LR[fm2_, fm1_]] -> 
  -1/48*(e*FCHN[{FFA[LS1RRuddu], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
     (EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRuddu], FFB[LS8RRuddu]}, fm2, 
      fm1]*q[d])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuddu], FFB[LV1LRuddu]}, fm2, fm1]*q[d])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRuddu], FFB[LV8LRuddu]}, fm2, 
      fm1]*q[d])/(12*EpsilonUV*Pi^2) - 
   (9*CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (9*e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuu], FFB[LS1RRuu]}, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRuu], FFB[LS8RRuu]}, fm2, fm1]*
     q[u])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuu], FFB[LV1LRuu]}, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRuu], FFB[LV8LRuu]}, fm2, fm1]*
     q[u])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRuu], FFA[LS1RRuu]}, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuu], FFA[LS8RRuu]}, fm2, fm1]*
     q[u])/(48*EpsilonUV*Pi^2) + (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[u, fm2, fm1]*q[u])/(12*EpsilonUV*Pi^2) + 
   (e*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[u, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) + (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[u, fm2, fm1]*q[u])/(12*EpsilonUV*Pi^2) + 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[u, fm2, fm1]*q[u])/
    (6*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]D2LR[fm2_, fm1_]] -> 
  (3*CF*e*FCHN[{LuG, LuG}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][Ku\[Gamma]DL[fm2_, fm1_]] -> 
  -1/4*(CF*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (7*CF*e*FCHN[{LuG, LuGDag}, fm2, fm1]*q[u])/(96*EpsilonUV*Pi^2) - 
   (41*e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (96*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]DR[fm2_, fm1_]] -> 
  -1/4*(CF*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (7*CF*e*FCHN[{LuGDag, LuG}, fm2, fm1]*q[u])/(96*EpsilonUV*Pi^2) - 
   (41*e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*q[u])/
    (96*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]L[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1]*q[u])/(EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LuGDag, LuG, M[u]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVLLuu], M[u], FFB[LVLLuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLLuu], Mdag[u], FFB[LVLLuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVLLuu], M[u], FFA[LVLLuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVLLuu], Mdag[u], FFA[LVLLuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{M[u], LuG, LuGDag}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (CF*e*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]LR[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LV1LRuddu], M[d], FFB[LV1LRuddu]}, 
      fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuddu], Mdag[d], FFB[LV1LRuddu]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LV8LRuddu], M[d], FFB[LV8LRuddu]}, 
      fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRuddu], Mdag[d], FFB[LV8LRuddu]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (CF*e*g*FCHN[{LuG}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (9*CF*e*FCHN[{LuG, M[u], LuG}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) - (5*CF*e*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (9*e*FCHN[{Lu\[Gamma], M[u], Lu\[Gamma]}, fm2, fm1]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (5*e*FCHN[{Lu\[Gamma], Mdag[u], Lu\[Gamma]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LV1LRuu], M[u], FFB[LV1LRuu]}, fm2, 
      fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuu], Mdag[u], FFB[LV1LRuu]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LV8LRuu], M[u], FFB[LV8LRuu]}, fm2, 
      fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRuu], Mdag[u], FFB[LV8LRuu]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]R[fm2_, fm1_]] -> 
  -1/32*(CF*e*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1]*q[u])/(EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LuGDag, LuG, M[u]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LVRRuu], M[u], FFB[LVRRuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVRRuu], Mdag[u], FFB[LVRRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVRRuu], M[u], FFA[LVRRuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVRRuu], Mdag[u], FFA[LVRRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{M[u], LuG, LuGDag}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (CF*e*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LdGDag}, fm2, fm1])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV11LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuGDag}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (9*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Lu\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV11LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LdGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdGDag}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     q[d]^2)/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuGDag}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (9*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Lu\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LdGDag}, fm2, fm1])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV11RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (256*EpsilonUV*Nc^2*Pi^2) + (9*g^2*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) - (9*g^2*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(256*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuGDag}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (9*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Lu\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV12LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV12LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV12LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (64*EpsilonUV*Pi^2), \[Delta][KV12LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][KV12RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV12RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LLddu[fm1_, fm3_, fm2_, fm4_]] -> 
  (g^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, fm3, fm2, fm4])/
    (24*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, 
      fm3, fm2, fm4]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, 
      fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*
     q[e])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[e])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]}, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]Dag}, fm4, fm3]*
     q[e]^2)/(64*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Le\[Gamma]Dag}, fm4, fm3]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV1LLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*
     q[u])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, 
      fm1, fm2])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LLud\[Nu]d[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, 
      fm3, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[e])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, 
      fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[e])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]}, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]Dag}, fm4, fm3]*
     q[e]^2)/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Le\[Gamma]Dag}, fm4, fm3]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/24*(g^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, 
      fm4, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2]*q[e]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV1LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLddu[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/24*(g^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, fm3, 
      fm4, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  (g^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, 
      fm4, fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, 
      fm4, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2])/
    (48*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLud\[Nu]d[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, 
      fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/24*(g^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, 
      fm4, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2]*q[e]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV1RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2])/
    (48*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*
     q[e])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*
     q[e])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]}, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]}, fm4, fm3]*
     FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]Dag}, fm4, fm3]*
     q[e]^2)/(64*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Le\[Gamma]Dag}, fm4, fm3]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV1RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*
     q[u])/(32*EpsilonUV*Pi^2) + (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (9*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*
     q[u])/(32*EpsilonUV*Pi^2) - (9*e^2*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV2LLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV2LLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV2LRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, fm2, fm1]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV2RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV2RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV2RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdG}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LdGDag}, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(64*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (5*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (3*g^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (5*g^2*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LdG}, fm4, fm3]*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdG}, fm4, fm3]*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdG}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d])/(64*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (5*e^2*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (5*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) - (5*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (5*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (5*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (3*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (3*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) + (5*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (5*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuG}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(64*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuGDag}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (5*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (3*g^2*FCHN[{Lu\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (5*g^2*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LuG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LuGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LuG}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LuGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LuG}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u])/(64*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) - (5*e^2*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (5*g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdG}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdGDag}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (5*g^2*Nc*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (5*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (5*g^2*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (e*g*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*g*FCHN[{LdG}, fm2, fm1]*
     FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/(32*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{LdGDag}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/
    (32*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LdG}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LdGDag}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d])/
    (32*EpsilonUV*Pi^2) + (5*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3]*
     q[d]^2)/(16*EpsilonUV*Pi^2) - (3*e^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (5*e^2*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (5*g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (5*g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (5*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + (5*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, 
      {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (5*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (5*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) + (3*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) + (3*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (5*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (5*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (5*g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (5*g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (5*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + (5*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, 
      {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (5*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (5*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) + (3*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) + (3*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (5*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (5*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudduDag]}, 
      {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, 
      fm2, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (5*g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuG}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuGDag}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (5*g^2*Nc*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (5*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Lu\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (5*g^2*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (e*g*FCHN[{LuG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{LuGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*g*FCHN[{LuG}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{LuGDag}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/
    (32*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LuG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LuGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LuG}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{LuGDag}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u])/
    (32*EpsilonUV*Pi^2) + (5*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3]*
     q[u]^2)/(16*EpsilonUV*Pi^2) - (3*e^2*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (5*e^2*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdG}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LdGDag}, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LdG}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(64*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LdGDag}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (5*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (3*g^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (5*g^2*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LdG}, fm4, fm3]*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdG}, fm4, fm3]*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LdG}, fm2, fm1]*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*q[d])/(64*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LdGDag}, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdGDag}, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (5*e^2*FCHN[{LdGDag}, fm2, fm1]*
     FCHN[{LdGDag}, fm4, fm3]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (9*CF*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (9*CF*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (9*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (5*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (5*CF*g^2*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) - (5*g^2*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e*g*Nc^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*g*Nc^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (5*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (5*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (3*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (3*CF*e^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) + (5*CF*e^2*Nc*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (5*e^2*Nc^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuG}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm4, fm3]*FCHN[{LuGDag}, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (9*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (3*g^2*Nc*FCHN[{LuG}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(64*EpsilonUV*Pi^2) + 
   (9*g^2*FCHN[{LuGDag}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (5*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (3*g^2*FCHN[{Lu\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (5*g^2*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LuG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LuGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/
    (64*EpsilonUV*Pi^2) + (3*e*g*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LuG}, fm4, fm3]*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LuGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(64*EpsilonUV*Pi^2) + 
   (3*e*g*FCHN[{LuG}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u])/
    (64*EpsilonUV*Pi^2) + (e*g*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[u])/(64*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN[{LuG}, fm4, fm3]*
     FCHN[{LuGDag}, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuGDag}, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) - (5*e^2*FCHN[{LuGDag}, fm2, fm1]*
     FCHN[{LuGDag}, fm4, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV82LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV82LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][KV82LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV82LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KV82LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][KV82LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV82LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, 
      {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, 
      {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV82LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KV82RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV82RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][KV82RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), \[Delta][K\[Nu]D[fm2_, fm1_]] -> 
  FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag, M[nu], Mdag[nu]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + FCHN[{L\[Nu]\[Gamma], M[nu], M[nu], 
      L\[Nu]\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2) + 
   (3*FCHN[{L\[Nu]\[Gamma], M[nu], Mdag[nu], L\[Nu]\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], M[nu], L\[Nu]\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], M[nu], L\[Nu]\[Gamma]Dag}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], Mdag[nu], L\[Nu]\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma], Mdag[nu], 
      M[nu]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma]Dag, M[nu], Mdag[nu], L\[Nu]\[Gamma]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + FCHN[{M[nu], L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma], 
      Mdag[nu]}, fm2, fm1]/(8*EpsilonUV*Pi^2) + 
   FCHN[{M[nu], Mdag[nu], L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) + FCHN[{Mdag[nu], L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag, 
      M[nu]}, fm2, fm1]/(8*EpsilonUV*Pi^2) + 
   FCHN[{Mdag[nu], M[nu], L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2), \[Delta][K\[Nu]D1L[fm2_, fm1_]] -> 
  (3*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1])/(4*EpsilonUV*Pi^2), 
 \[Delta][K\[Nu]D1RL[fm2_, fm1_]] -> 
  FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]}, fm2, fm1]/(8*EpsilonUV*Pi^2) - 
   FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag}, fm2, fm1]/(4*EpsilonUV*Pi^2) - 
   FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]/(4*EpsilonUV*Pi^2), 
 \[Delta][K\[Nu]D2RL[fm2_, fm1_]] -> 
  -1/4*FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]}, fm2, fm1]/(EpsilonUV*Pi^2), 
 \[Delta][K\[Nu]DL[fm2_, fm1_]] -> 
  FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag, M[nu]}, fm2, fm1]/
    (8*EpsilonUV*Pi^2) - FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma], Mdag[nu]}, 
     fm2, fm1]/(8*EpsilonUV*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma]Dag, M[nu], L\[Nu]\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (3*FCHN[{L\[Nu]\[Gamma]Dag, Mdag[nu], L\[Nu]\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + FCHN[{M[nu], L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, 
     fm2, fm1]/(8*EpsilonUV*Pi^2) - 
   FCHN[{Mdag[nu], L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag}, fm2, fm1]/
    (8*EpsilonUV*Pi^2), \[Delta][K\[Nu]DRL[fm2_, fm1_]] -> 
  FCHN[{L\[Nu]\[Gamma], M[nu], L\[Nu]\[Gamma]}, fm2, fm1]/
    (4*EpsilonUV*Pi^2) - (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], L\[Nu]\[Gamma]}, 
      fm2, fm1])/(4*EpsilonUV*Pi^2), 
 \[Delta][K\[Nu]D\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]1RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]2RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]3RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]D1RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]D2RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]DL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]L[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]RL[fm2_, fm1_]] -> 0, \[Delta][LdG[fm2_, fm1_]] -> 
  (5*CF*g^2*FCHN[{LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (23*g^2*Nc*FCHN[{LdG}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*FCHN[{Mdag[d]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (((3*I)/32)*g^2*LGt*Nc*FCHN[{Mdag[d]}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*g*FCHN[{LdG, M[d], LdG}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (5*g*Nc*FCHN[{LdG, M[d], LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{Ld\[Gamma], M[d], Ld\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, 
      fm1])/(64*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, 
      fm1])/(64*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LdG}, fm2, fm1]*flTr[LdG, M[d]])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LdG}, fm2, fm1]*flTr[LdGDag, Mdag[d]])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LdG}, fm2, fm1]*flTr[LuG, M[u]])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LdG}, fm2, fm1]*flTr[LuGDag, Mdag[u]])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN[{LdG}, fm2, fm1]*nf[d])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{LdG}, fm2, fm1]*nf[u])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*FCHN[{LdG, Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1]*
     q[d])/(8*EpsilonUV*Pi^2) - (e*FCHN[{LdG, M[d], Ld\[Gamma]}, fm2, fm1]*
     q[d])/(8*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma], M[d], LdG}, fm2, fm1]*
     q[d])/(8*EpsilonUV*Pi^2) - 
   (e*FCHN[{Mdag[d], Ld\[Gamma]Dag, LdG}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{LdG}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][Ld\[Gamma][fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LdG, M[d], Ld\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], LdGDag, Mdag[d]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], M[d], LdG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], LdGDag, Ld\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LdG, LdGDag, Mdag[d]}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{LdG, M[d], LdG}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (3*e*FCHN[{Ld\[Gamma], M[d], Ld\[Gamma]}, fm2, fm1]*
     q[d])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{Mdag[d], LdGDag, LdG}, fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) - 
   (e*FCHN[{Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma], M[d]]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/
    (4*EpsilonUV*Pi^2) + (5*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*nf[d]*q[d]^2)/
    (24*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma], M[e]]*q[e])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/
    (4*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LTRRed]}, fm2, fm1]*
     flTr[FFA[LTRRed], M[e]]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, 
      fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma], M[u]]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][Le\[Gamma][fm2_, fm1_]] -> 
  -1/4*(e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma], M[d]]*q[d])/
     (EpsilonUV*Pi^2) - (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{FFA[LTRRed]}, fm2, fm1]*flTr[FFB[LTRRed], M[d]]*q[d])/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*nf[d]*q[d]^2)/
    (24*EpsilonUV*Pi^2) - (e*FCHN[{Le\[Gamma], Le\[Gamma]Dag, Mdag[e]}, fm2, 
      fm1]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e*FCHN[{Le\[Gamma], M[e], Le\[Gamma]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LSRRee], M[e], FFB[LSRRee]}, fm2, fm1]*
     q[e])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LSRRee], M[e], FFA[LSRRee]}, fm2, fm1]*q[e])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[e], Le\[Gamma]Dag, Le\[Gamma]}, fm2, 
      fm1]*q[e])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], M[e]]*q[e])/
    (4*EpsilonUV*Pi^2) - (e*FCHN[{Le\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(4*EpsilonUV*Pi^2) + 
   (5*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/(24*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma], M[u]]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{FFA[LTRReu]}, fm2, fm1]*flTr[FFB[LTRReu], M[u]]*q[u])/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/
    (24*EpsilonUV*Pi^2), \[Delta][LS1RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdG}, fm4, fm1])/
     (EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdG}, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (4*EpsilonUV*Nc^2*Pi^2) + (3*g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, 
      fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Nc^2*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm1, fm2, fm3])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, fm2, fm3])/
    (8*EpsilonUV*Nc^2*Pi^2) + (3*g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (3*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d]^2)/
    (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, 
      fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (4*EpsilonUV*Nc*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm1, fm2, fm3]*q[d]^2)/(4*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Nc^2*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm1, fm2, fm3]*q[d]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3]*q[d]^2)/
    (8*EpsilonUV*Nc^2*Pi^2), \[Delta][LS1RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(2*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (2*EpsilonUV*Nc^2*Pi^2) + (3*g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1])/(4*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Nc^2*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Nc*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (16*EpsilonUV*Nc^2*Pi^2) - (6*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Nc^2*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(8*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(16*EpsilonUV*Nc^2*Pi^2), 
 \[Delta][LS1RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/4*(g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
     (EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LdG}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, 
      fm4, fm3])/(4*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(16*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (4*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(4*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LS1RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuG}, fm4, fm1])/
     (EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuG}, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (4*EpsilonUV*Nc^2*Pi^2) + (3*g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, 
      fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Nc^2*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm1, fm2, fm3])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, fm2, fm3])/
    (8*EpsilonUV*Nc^2*Pi^2) + (3*g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (3*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u]^2)/
    (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, 
      fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (4*EpsilonUV*Nc*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm1, fm2, fm3]*q[u]^2)/(4*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm3, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (8*EpsilonUV*Nc^2*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm1, fm2, fm3]*q[u]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3]*q[u]^2)/
    (8*EpsilonUV*Nc^2*Pi^2), \[Delta][LS8RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdG}, fm4, fm1])/(EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/(EpsilonUV*Nc*Pi^2) - 
   (5*g^2*Nc*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     FCHN[{Ld\[Gamma]}, fm4, fm3])/(2*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, 
      fm4, fm1])/(4*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, fm2, fm3])/
    (4*EpsilonUV*Nc*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm3, fm4, fm1])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm1, fm2, fm3])/(8*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{LdG}, fm4, fm3]*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (2*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LdG}, fm2, fm1]*
     FCHN[{Ld\[Gamma]}, fm4, fm3]*q[d])/(2*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{LdG}, fm2, fm1]*FCHN[{LdG}, fm4, fm3]*q[d]^2)/
    (2*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, 
      fm4, fm1]*q[d]^2)/(2*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, fm2, fm3]*q[d]^2)/
    (2*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, 
      fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (4*EpsilonUV*Nc*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm1, fm2, fm3]*q[d]^2)/(4*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LS8RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (6*g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(EpsilonUV*Nc*Pi^2) - 
   (5*g^2*Nc*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1])/(2*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(4*EpsilonUV*Nc^2*Pi^2) - 
   (3*e*g*FCHN[{LdG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(8*EpsilonUV*Nc*Pi^2) - 
   (3*e*g*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (EpsilonUV*Pi^2) - (3*e^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*
     q[d]*q[u])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(2*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (4*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (8*EpsilonUV*Nc*Pi^2), \[Delta][LS8RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/2*(g^2*FCHN[{LdG}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (2*EpsilonUV*Nc*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, 
      fm2, fm3, fm4, fm1])/(4*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3])/(4*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LS8RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuG}, fm4, fm1])/(EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/(EpsilonUV*Nc*Pi^2) - 
   (5*g^2*Nc*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3])/(2*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, 
      fm4, fm1])/(4*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, fm2, fm3])/
    (4*EpsilonUV*Nc*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm3, fm4, fm1])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm1, fm2, fm3])/(8*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{LuG}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LuG}, fm2, fm1]*
     FCHN[{Lu\[Gamma]}, fm4, fm3]*q[u])/(2*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{LuG}, fm2, fm1]*FCHN[{LuG}, fm4, fm3]*q[u]^2)/
    (2*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, 
      fm4, fm1]*q[u]^2)/(2*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, fm2, fm3]*q[u]^2)/
    (2*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, 
      fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (4*EpsilonUV*Nc*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm1, fm2, fm3]*q[u]^2)/(4*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSLLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*
     FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSLLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm1, 
      fm3, fm2]*q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm1, fm3, fm2]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm1, 
      fm3, fm2]*q[e]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm1, 
      fm3, fm2]*q[u]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSLLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm1, 
      fm3, fm2]*q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm1, fm3, fm2]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][LSLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLL\[Nu]d]}, {FFB[LSLL\[Nu]d]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLL\[Nu]d]}, {FFB[LSLL\[Nu]d]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LSLL\[Nu]e]}, {FFB[LSLL\[Nu]e]}, fm2, fm1, fm4, fm3]*
    q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLL\[Nu]u]}, {FFB[LSLL\[Nu]u]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLL\[Nu]u]}, {FFB[LSLL\[Nu]u]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]\[Nu][fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][LSLRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*
     FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSLRddu[fm1_, fm3_, fm2_, fm4_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, fm3, fm2, fm4])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, 
      fm3, fm2, fm4]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[e]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][LSLRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLRuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, 
      fm3, fm4, fm2]*q[d]*q[e])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLR\[Nu]d]}, {FFB[LSLR\[Nu]d]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLR\[Nu]d]}, {FFB[LSLR\[Nu]d]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LSLR\[Nu]e]}, {FFB[LSLR\[Nu]e]}, fm2, fm1, fm4, fm3]*
    q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLR\[Nu]u]}, {FFB[LSLR\[Nu]u]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLR\[Nu]u]}, {FFB[LSLR\[Nu]u]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSRLddu[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, 
      fm3, fm4, fm2]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, 
      fm4, fm1, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[e]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][LSRLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (6*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*
     q[e])/(EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, 
      fm1, fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, 
      fm1, fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (6*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]Dag}, fm4, fm3]*q[e]*
     q[u])/(EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, 
      fm3, fm4, fm2]*q[d]*q[e])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSRRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm1, 
      fm3, fm2]*q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm1, fm3, fm2]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm1, 
      fm3, fm2]*q[e]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm1, 
      fm3, fm2]*q[u]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (6*e^2*FCHN[{Ld\[Gamma]}, fm4, fm3]*FCHN[{Le\[Gamma]}, fm2, fm1]*q[d]*
     q[e])/(EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Le\[Gamma]}, fm4, fm3]*q[e]^2)/
    (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, 
      fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm3, fm4, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm1, 
      fm2, fm3]*q[e]^2)/(4*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, fm2, fm1]*q[e]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, 
      fm1, fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (6*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*FCHN[{Lu\[Gamma]}, fm4, fm3]*q[e]*
     q[u])/(EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm1, 
      fm2, fm3]*q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, 
      fm1, fm2, fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][LSRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTLL\[Nu]d]}, {FFB[LTLL\[Nu]d]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTLL\[Nu]d]}, {FFB[LTLL\[Nu]d]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTLL\[Nu]e]}, {FFB[LTLL\[Nu]e]}, fm2, fm1, fm4, fm3]*
    q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTLL\[Nu]u]}, {FFB[LTLL\[Nu]u]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTLL\[Nu]u]}, {FFB[LTLL\[Nu]u]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, 
      fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, 
      fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, 
      fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, 
      fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), \[Delta][LuG[fm2_, fm1_]] -> 
  (5*CF*g^2*FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (23*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*FCHN[{Mdag[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (((3*I)/32)*g^2*LGt*Nc*FCHN[{Mdag[u]}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (3*CF*g*FCHN[{LuG, M[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (5*g*Nc*FCHN[{LuG, M[u], LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{Lu\[Gamma], M[u], Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, 
      fm1])/(64*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LuG}, fm2, fm1]*flTr[LdG, M[d]])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LuG}, fm2, fm1]*flTr[LdGDag, Mdag[d]])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LuG}, fm2, fm1]*flTr[LuG, M[u]])/
    (8*EpsilonUV*Pi^2) - (g*FCHN[{LuG}, fm2, fm1]*flTr[LuGDag, Mdag[u]])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN[{LuG}, fm2, fm1]*nf[d])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{LuG}, fm2, fm1]*nf[u])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*FCHN[{LuG, Lu\[Gamma]Dag, Mdag[u]}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) - (e*FCHN[{LuG, M[u], Lu\[Gamma]}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma], M[u], LuG}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (e*FCHN[{Mdag[u], Lu\[Gamma]Dag, LuG}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{LuG}, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][Lu\[Gamma][fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuG, M[u], Lu\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], LuGDag, Mdag[u]}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], M[u], LuG}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuGDag, Lu\[Gamma]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma], M[d]]*q[d])/
    (4*EpsilonUV*Pi^2) - (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*nf[d]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], M[e]]*q[e])/
    (4*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LTRReu]}, fm2, fm1]*flTr[FFA[LTRReu], M[e]]*q[e])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{LuG}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - (CF*e*FCHN[{LuG, LuGDag, Mdag[u]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (CF*e*FCHN[{LuG, M[u], LuG}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u]}, fm2, 
      fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e*FCHN[{Lu\[Gamma], M[u], Lu\[Gamma]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (CF*e*FCHN[{Mdag[u], LuGDag, LuG}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, 
      fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma], M[u]]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(4*EpsilonUV*Pi^2) + 
   (5*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (3*CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) + 
   (3*CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Nc*Pi^2) + (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) + (3*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*flTr[FFB[LV1LLud]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     flTr[FFB[LV1LRud]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*flTr[FFA[LVLLeu]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*
     flTr[FFB[LVLRue]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*
     flTr[FFA[LV1LLud]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*flTr[FFB[LV1LRdu]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (3*CF*g^2*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdGDag}, fm4, fm1])/(2*EpsilonUV*Nc^2*Pi^2) + 
   (3*CF*g^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1])/
    (2*EpsilonUV*Nc*Pi^2) - (3*CF*g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (3*CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[d, fm2, fm1])/
    (8*EpsilonUV*Nc*Pi^2) - (3*CF*g^2*FCHN[{LdG, LdGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) + 
   (3*CF*e*g*FCHN[{LdGDag}, fm4, fm1]*FCHN[{Ld\[Gamma]}, fm2, fm3]*q[d])/
    (2*EpsilonUV*Nc*Pi^2) + (3*CF*e*g*FCHN[{LdG}, fm2, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d])/(2*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1]*q[d]^2)/
    (2*EpsilonUV*Nc*Pi^2) + (3*e^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d]^2)/(EpsilonUV*Nc*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(6*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (12*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*
     flTr[FFA[LV1LRdd]]*kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*flTr[FFA[LVRRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*
     flTr[FFB[LVRRdd]]*kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (CF*e^2*FCHN[{LdG, LdGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (6*EpsilonUV*Pi^2) - (5*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm2, fm1]*flTr[FFA[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     flTr[FFB[LV1LRdd]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm2, fm1]*flTr[FFB[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[d, fm2, fm1]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[d, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm2, fm1]*flTr[FFA[LVLLed]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm2, fm1]*
     flTr[FFB[LVLRde]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*flTr[FFA[LV1LRud]]*kd[d, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*
     flTr[FFA[LV1RRud]]*kd[d, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm2, fm1]*flTr[FFA[LV1LLud]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm2, fm1]*
     flTr[FFB[LV1LRdu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (3*CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Nc*Pi^2) + (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) - (3*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*flTr[FFA[LV1LRdu]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     flTr[FFB[LV1RRud]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm2, fm1]*flTr[FFA[LVLReu]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm2, fm1]*
     flTr[FFA[LVRReu]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*flTr[FFA[LV1LRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm2, fm1]*
     flTr[FFA[LVRRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*flTr[FFB[LVRRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*
     flTr[FFA[LV1LLud]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*flTr[FFB[LV1LRdu]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (3*CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Nc*Pi^2) + (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) - (3*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*flTr[FFB[LV1LLud]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     flTr[FFB[LV1LRud]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*flTr[FFA[LVLLeu]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*
     flTr[FFB[LVLRue]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*
     flTr[FFA[LV1LRud]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*flTr[FFA[LV1RRud]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (3*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (4*EpsilonUV*Nc^3*Pi^2) - (9*g^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1])/(8*EpsilonUV*Nc*Pi^2) + 
   (3*g^2*Nc*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1])/
    (4*EpsilonUV*Nc^2*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (3*e*g*FCHN[{LdGDag}, fm4, fm3]*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(4*EpsilonUV*Nc^2*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) + (3*e*g*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e*g*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Nc^2*Pi^2) + (3*e^2*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (4*EpsilonUV*Nc^2*Pi^2) + (3*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(EpsilonUV*Nc*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LV1LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (3*CF*g^2*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuGDag}, fm4, fm1])/(2*EpsilonUV*Nc^2*Pi^2) + 
   (3*CF*g^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1])/
    (2*EpsilonUV*Nc*Pi^2) - (3*CF*g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (3*CF*g^2*FCHN[{LuGDag, LuG}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Nc*Pi^2) - (3*CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[u, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) + 
   (3*CF*e*g*FCHN[{LuGDag}, fm4, fm1]*FCHN[{Lu\[Gamma]}, fm2, fm3]*q[u])/
    (2*EpsilonUV*Nc*Pi^2) + (3*CF*e*g*FCHN[{LuG}, fm2, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u])/(2*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*flTr[FFB[LV1LLud]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     flTr[FFB[LV1LRud]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*
     flTr[FFA[LVRReu]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*flTr[FFA[LVLLeu]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*
     flTr[FFB[LVLRue]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*CF*e^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1]*q[u]^2)/
    (2*EpsilonUV*Nc*Pi^2) + (3*e^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u]^2)/(EpsilonUV*Nc*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuGDag, LuG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(6*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (12*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*
     flTr[FFA[LV1LRuu]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*flTr[FFA[LVRRuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     flTr[FFB[LVRRuu]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) - 
   (CF*e^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (6*EpsilonUV*Pi^2) - (5*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(3*EpsilonUV*Pi^2), 
 \[Delta][LV1RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (3*CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) + 
   (3*CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (8*EpsilonUV*Nc*Pi^2) + (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) + (3*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*flTr[FFA[LV1LRdu]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     flTr[FFB[LV1RRud]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm2, fm1]*flTr[FFA[LVLReu]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm2, fm1]*
     flTr[FFA[LVRReu]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*flTr[FFA[LV1LRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm2, fm1]*
     flTr[FFA[LVRRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*flTr[FFB[LVRRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*
     flTr[FFA[LV1LRud]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*flTr[FFA[LV1RRud]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV8LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, 
      fm2, fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (11*CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) - (31*g^2*Nc*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     flTr[FFB[LV8LLud]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*flTr[FFB[LV8LRud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     flTr[FFB[LV8LRuu]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (11*CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) - (31*g^2*Nc*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm3]*
     flTr[FFA[LV8LLud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*flTr[FFB[LV8LRdd]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     flTr[FFB[LV8LRdu]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LV8LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG}, fm2, fm3]*FCHN[{LdGDag}, fm4, fm1])/
    (2*EpsilonUV*Nc^2*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*
     FCHN[{Ld\[Gamma]Dag}, fm4, fm1])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[d, fm2, fm1])/(3*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[d, fm2, fm1])/
    (4*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[d, fm2, fm1])/(2*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[d, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[d, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[d, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (3*EpsilonUV*Pi^2) + (3*g^2*FCHN[{LdG, LdGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(4*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (2*EpsilonUV*Pi^2) - (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3])/(6*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm1]*flTr[FFA[LV8LLud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     flTr[FFB[LV8LRdd]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm1]*flTr[FFB[LV8LRdu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3])/(12*EpsilonUV*Pi^2) + 
   (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (12*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LdGDag}, fm4, fm1]*
     FCHN[{Ld\[Gamma]}, fm2, fm3]*q[d])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*e*g*FCHN[{LdG}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*q[d])/
    (2*EpsilonUV*Nc*Pi^2) - (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(2*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (2*EpsilonUV*Pi^2) - (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(2*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) - (3*e^2*FCHN[{LdG}, fm2, fm3]*
     FCHN[{LdGDag}, fm4, fm1]*q[d]^2)/(2*EpsilonUV*Nc*Pi^2) + 
   (6*e^2*FCHN[{Ld\[Gamma]}, fm2, fm3]*FCHN[{Ld\[Gamma]Dag}, fm4, fm1]*
     q[d]^2)/(EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2), \[Delta][LV8LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (3*CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, 
      fm4, fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (3*CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, 
      fm4, fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (7*CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) + (17*g^2*Nc*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (9*CF*g^2*Nc^2*FCHN[{LuGDag, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc^3*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*
     flTr[FFA[LV8LRdu]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*flTr[FFA[LV8LRuu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     flTr[FFB[LV8RRud]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) - 
   (7*CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (17*g^2*Nc*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (9*CF*g^2*Nc^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc^3*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm3]*
     flTr[FFA[LV8LLud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*flTr[FFB[LV8LRdd]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     flTr[FFB[LV8LRdu]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LV8LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, 
      fm2, fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (3*CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (7*CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) + (17*g^2*Nc*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (9*CF*g^2*Nc^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc^3*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     flTr[FFB[LV8LLud]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*flTr[FFB[LV8LRud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     flTr[FFB[LV8LRuu]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) - 
   (7*CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (17*g^2*Nc*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (9*CF*g^2*Nc^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (9*g^2*Nc^3*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) - (3*e*g*Nc^2*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LV8LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (3*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1])/
    (2*EpsilonUV*Nc^2*Pi^2) - (3*g^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LdGDag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) - (3*e*g*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{LuG}, fm2, fm1]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*e^2*FCHN[{LdGDag}, fm4, fm3]*FCHN[{LuG}, fm2, fm1]*q[d]*q[u])/
    (2*EpsilonUV*Nc*Pi^2) + (6*e^2*FCHN[{Ld\[Gamma]Dag}, fm4, fm3]*
     FCHN[{Lu\[Gamma]}, fm2, fm1]*q[d]*q[u])/(EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LV8LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1])/(4*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuG}, fm2, fm3]*FCHN[{LuGDag}, fm4, fm1])/
    (2*EpsilonUV*Nc^2*Pi^2) - (3*g^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*
     FCHN[{Lu\[Gamma]Dag}, fm4, fm1])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (CF*g^2*FCHN[{LuGDag, LuG}, fm4, fm3]*
     kd[u, fm2, fm1])/(3*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuGDag, LuG}, fm4, fm3]*kd[u, fm2, fm1])/
    (4*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN[{LuGDag, LuG}, fm4, fm3]*
     kd[u, fm2, fm1])/(2*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm3]*
     flTr[FFA[LV8LRdu]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm3]*flTr[FFA[LV8LRuu]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm3]*
     flTr[FFB[LV8RRud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/
    (3*EpsilonUV*Pi^2) + (3*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[u, fm4, fm3])/(4*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/
    (2*EpsilonUV*Pi^2) - (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3])/(6*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*flTr[FFB[LV8LLud]]*kd[u, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     flTr[FFB[LV8LRud]]*kd[u, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*flTr[FFB[LV8LRuu]]*kd[u, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3])/(12*EpsilonUV*Pi^2) + 
   (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (12*EpsilonUV*Pi^2) - (3*e*g*FCHN[{LuGDag}, fm4, fm1]*
     FCHN[{Lu\[Gamma]}, fm2, fm3]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (3*e*g*FCHN[{LuG}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*q[u])/
    (2*EpsilonUV*Nc*Pi^2) - (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(2*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) - (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(2*EpsilonUV*Pi^2) - 
   (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (2*EpsilonUV*Pi^2) - (3*e^2*FCHN[{LuG}, fm2, fm3]*
     FCHN[{LuGDag}, fm4, fm1]*q[u]^2)/(2*EpsilonUV*Nc*Pi^2) + 
   (6*e^2*FCHN[{Lu\[Gamma]}, fm2, fm3]*FCHN[{Lu\[Gamma]Dag}, fm4, fm1]*
     q[u]^2)/(EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2), \[Delta][LV8RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, 
      fm2, fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (11*CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) - (31*g^2*Nc*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LuGDag, LuG}, fm2, fm1]*kd[d, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*
     flTr[FFA[LV8LRdu]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*flTr[FFA[LV8LRuu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     flTr[FFB[LV8RRud]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (11*CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) - (31*g^2*Nc*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*g^2*Nc^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[u, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*g^2*Nc^3*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1])/
    (6*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[d, fm4, fm3]*
     kd[u, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e*g*Nc*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (2*EpsilonUV*Pi^2) + (3*e*g*Nc^2*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LVLLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[d, fm2, fm1])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[d, fm2, fm1])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*
     kd[d, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*kd[d, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm3]*
     flTr[FFA[LV8LLud]]*kd[d, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*flTr[FFB[LV8LRdd]]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     flTr[FFB[LV8LRdu]]*kd[d, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/
    (12*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LdG, LdGDag}, fm4, fm1]*
     kd[d, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm1]*
     kd[d, fm2, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm1]*flTr[FFA[LV8LLud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     flTr[FFB[LV8LRdd]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm1]*flTr[FFB[LV8LRdu]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (CF*g^2*FCHN[{LdG, LdGDag}, fm2, fm3]*
     kd[d, fm4, fm1])/(12*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{LdG, LdGDag}, fm2, fm3]*kd[d, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN[{LdG, LdGDag}, fm2, fm3]*
     kd[d, fm4, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm3]*kd[d, fm4, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm3]*
     flTr[FFA[LV8LLud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*flTr[FFB[LV8LRdd]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm3]*
     flTr[FFB[LV8LRdu]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm3]*
     kd[d, fm4, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{LdG, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdG, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LdG, LdGDag}, fm2, fm1]*
     kd[d, fm4, fm3])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm1]*
     flTr[FFA[LV8LLud]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*flTr[FFB[LV8LRdd]]*kd[d, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm1]*
     flTr[FFB[LV8LRdu]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Nc*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3])/(48*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm1]*kd[d, fm2, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm1]*
     kd[d, fm2, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm3]*kd[d, fm4, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm3]*
     kd[d, fm4, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma], LdGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (CF*e^2*FCHN[{LdG, LdGDag}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (12*EpsilonUV*Pi^2) + (13*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdG, LdGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm2, fm1]*flTr[FFA[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     flTr[FFB[LV1LRdd]]*kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm2, fm1]*flTr[FFB[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(12*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[d, fm2, fm1]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[d, fm2, fm1]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm2, fm1]*flTr[FFA[LVLLed]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm2, fm1]*
     flTr[FFB[LVLRde]]*kd[d, fm4, fm3]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*flTr[FFA[LV1LLud]]*kd[d, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*
     flTr[FFB[LV1LRdu]]*kd[d, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm2, fm1]*flTr[FFA[LV1LLud]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm2, fm1]*
     flTr[FFB[LV1LRdu]]*kd[d, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2), 
 \[Delta][LVLLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*
     flTr[FFB[LVLLed]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*flTr[FFB[LVLRed]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(3*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*flTr[FFB[LVLRde]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*
     flTr[FFA[LV1LLud]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*flTr[FFB[LV1LRdu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm3]*flTr[FFB[LVLLed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm3]*
     flTr[FFB[LVLRed]]*kd[e, fm2, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm1]*flTr[FFB[LVLLed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm1]*
     flTr[FFB[LVLRed]]*kd[e, fm2, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm3]*flTr[FFB[LVLLed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm3]*
     flTr[FFB[LVLRed]]*kd[e, fm4, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[e, fm4, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm3]*flTr[FFA[LVLLee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm4, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*flTr[FFB[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm4, fm1]*kd[e, fm2, fm3]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm1]*flTr[FFA[LVLLee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm4, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*flTr[FFB[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm3]*flTr[FFA[LVLLee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*flTr[FFB[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(12*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm3]*flTr[FFB[LVLLeu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm3]*
     flTr[FFB[LVLReu]]*kd[e, fm2, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm1]*
     flTr[FFB[LVLReu]]*kd[e, fm2, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm3]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm3]*
     flTr[FFB[LVLReu]]*kd[e, fm4, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*
     flTr[FFB[LVLReu]]*kd[e, fm4, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2), 
 \[Delta][LVLLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm4, fm3]*flTr[FFB[LV1LLud]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm4, fm3]*
     flTr[FFB[LV1LRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLeu]}, fm4, fm3]*flTr[FFA[LVLLeu]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*flTr[FFB[LVLRue]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*
     flTr[FFB[LVLLed]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*flTr[FFB[LVLRed]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuG, LuGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm4, fm3]*flTr[FFA[LVLLuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*
     flTr[FFB[LV1LRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*flTr[FFB[LVLLuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(3*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][LVLLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{LuG, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuG, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LuG, LuGDag}, fm4, fm3]*
     kd[u, fm2, fm1])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*
     kd[u, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*kd[u, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LLud]}, fm4, fm3]*
     flTr[FFB[LV8LLud]]*kd[u, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRud]}, fm4, fm3]*flTr[FFB[LV8LRud]]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*
     flTr[FFB[LV8LRuu]]*kd[u, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/
    (12*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LuG, LuGDag}, fm4, fm1]*
     kd[u, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm1]*
     kd[u, fm2, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LLud]}, fm4, fm1]*flTr[FFB[LV8LLud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRud]}, fm4, fm1]*
     flTr[FFB[LV8LRud]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*flTr[FFB[LV8LRuu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm3]*
     kd[u, fm4, fm1])/(12*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{LuG, LuGDag}, fm2, fm3]*kd[u, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN[{LuG, LuGDag}, fm2, fm3]*
     kd[u, fm4, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm3]*kd[u, fm4, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm3]*
     flTr[FFB[LV8LLud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm3]*flTr[FFB[LV8LRud]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*
     flTr[FFB[LV8LRuu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm3]*
     kd[u, fm4, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[u, fm4, fm3])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     flTr[FFB[LV8LLud]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*flTr[FFB[LV8LRud]]*kd[u, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     flTr[FFB[LV8LRuu]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (48*EpsilonUV*Nc*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3])/(48*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm4, fm1]*kd[u, fm2, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm4, fm1]*
     kd[u, fm2, fm3]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm3]*kd[u, fm4, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm3]*
     kd[u, fm4, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma], LuGDag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm4, fm3]*flTr[FFB[LV1LLud]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm4, fm3]*
     flTr[FFB[LV1LRud]]*kd[u, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*flTr[FFB[LV1LLud]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     flTr[FFB[LV1LRud]]*kd[u, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm4, fm3]*flTr[FFA[LVLLeu]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*
     flTr[FFB[LVLRue]]*kd[u, fm2, fm1]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*flTr[FFA[LVLLeu]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*
     flTr[FFB[LVLRue]]*kd[u, fm4, fm3]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (CF*e^2*FCHN[{LuG, LuGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (12*EpsilonUV*Pi^2) + (13*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm4, fm3]*flTr[FFA[LVLLuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*
     flTr[FFB[LV1LRuu]]*kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*flTr[FFB[LVLLuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuG, LuGDag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(12*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(6*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LVLL\[Nu]d]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LVLL\[Nu]e]]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[e]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LVLL\[Nu]u]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]\[Nu][fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][LVLRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (-3*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*
     flTr[FFA[LVLRde]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*flTr[FFB[LVRRed]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdG, LdGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(3*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*flTr[FFB[LVLRde]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*
     flTr[FFA[LV1LLud]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*flTr[FFB[LV1LRdu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*
     flTr[FFB[LVLLed]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*flTr[FFB[LVLRed]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(3*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*flTr[FFA[LVRRed]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*
     flTr[FFA[LV1LRud]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*flTr[FFA[LV1RRud]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm3]*flTr[FFA[LVLRde]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm3]*
     flTr[FFB[LVRRed]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Le\[Gamma]}, fm2, fm3]*FCHN[{Le\[Gamma]Dag}, fm4, fm1]*
     q[e]^2)/(EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (8*EpsilonUV*Pi^2) - (5*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm3]*flTr[FFA[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*flTr[FFB[LVRRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) - 
   (5*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (12*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*
     flTr[FFA[LVLLee]]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*flTr[FFB[LVLLee]]*kd[e, fm4, fm3]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*
     flTr[FFB[LVLRee]]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(6*EpsilonUV*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(3*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm3]*flTr[FFA[LVLRue]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm3]*
     flTr[FFB[LVRReu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*
     flTr[FFB[LVLReu]]*kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*flTr[FFA[LVRReu]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*
     flTr[FFB[LVLLed]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*flTr[FFB[LVLRed]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuGDag, LuG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*flTr[FFA[LV1LRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*
     flTr[FFA[LVRRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*flTr[FFB[LVRRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(3*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Le\[Gamma], Le\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][LVLRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (CF*e*g*FCHN[{LuG, Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma], LuGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm4, fm3]*flTr[FFB[LV1LLud]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm4, fm3]*
     flTr[FFB[LV1LRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLeu]}, fm4, fm3]*flTr[FFA[LVLLeu]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*flTr[FFB[LVLRue]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*
     flTr[FFA[LVLRde]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*flTr[FFB[LVRRed]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, fm2, fm1]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuG, LuGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm4, fm3]*flTr[FFA[LVLLuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*
     flTr[FFB[LV1LRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*flTr[FFB[LVLLuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(3*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LVLL\[Nu]d]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LVLL\[Nu]e]]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LVLL\[Nu]u]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LVRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][LVRRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[d, fm2, fm1])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[d, fm2, fm1])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[d, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[d, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdG}, fm4, fm1]*kd[d, fm2, fm3])/
    (12*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LdGDag, LdG}, fm4, fm1]*
     kd[d, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdG}, fm4, fm1]*kd[d, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm1]*
     kd[d, fm2, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm1]*flTr[FFA[LV8LRdd]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm1]*
     flTr[FFA[LV8LRud]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm1]*flTr[FFA[LV8RRud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (CF*g^2*FCHN[{LdGDag, LdG}, fm2, fm3]*
     kd[d, fm4, fm1])/(12*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{LdGDag, LdG}, fm2, fm3]*kd[d, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN[{LdGDag, LdG}, fm2, fm3]*
     kd[d, fm4, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm3]*kd[d, fm4, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm2, fm3]*
     flTr[FFA[LV8LRdd]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm2, fm3]*flTr[FFA[LV8LRud]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm2, fm3]*
     flTr[FFA[LV8RRud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm3]*
     kd[d, fm4, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{LdGDag, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LdGDag, LdG}, fm2, fm1]*kd[d, fm4, fm3])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LdGDag, LdG}, fm2, fm1]*
     kd[d, fm4, fm3])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm1]*
     kd[d, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm1]*kd[d, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRdd]}, fm2, fm1]*
     flTr[FFA[LV8LRdd]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRud]}, fm2, fm1]*flTr[FFA[LV8LRud]]*kd[d, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8RRud]}, fm2, fm1]*
     flTr[FFA[LV8RRud]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Nc*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3])/(48*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm1]*kd[d, fm2, fm3]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm1]*
     kd[d, fm2, fm3]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm3]*kd[d, fm4, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm3]*
     kd[d, fm4, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(4*EpsilonUV*Nc*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (CF*e^2*FCHN[{LdGDag, LdG}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (12*EpsilonUV*Pi^2) + (13*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdGDag, LdG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm2, fm1]*flTr[FFA[LV1LRdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm2, fm1]*
     flTr[FFA[LVRRdd]]*kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm2, fm1]*flTr[FFB[LVRRdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(12*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[d, fm2, fm1]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[d, fm2, fm1]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm2, fm1]*flTr[FFA[LVLRed]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm2, fm1]*
     flTr[FFA[LVRRed]]*kd[d, fm4, fm3]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*flTr[FFA[LV1LRud]]*kd[d, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*
     flTr[FFA[LV1RRud]]*kd[d, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm2, fm1]*flTr[FFA[LV1LRud]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm2, fm1]*
     flTr[FFA[LV1RRud]]*kd[d, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2), 
 \[Delta][LVRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*
     flTr[FFA[LVLRde]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*flTr[FFB[LVRRed]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LdGDag, LdG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[d, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(3*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*flTr[FFA[LVRRed]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*
     flTr[FFA[LV1LRud]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*flTr[FFA[LV1RRud]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVRRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm3]*flTr[FFA[LVLRde]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm3]*
     flTr[FFB[LVRRed]]*kd[e, fm2, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm1]*flTr[FFA[LVLRde]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm1]*
     flTr[FFB[LVRRed]]*kd[e, fm2, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm3]*flTr[FFA[LVLRde]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm3]*
     flTr[FFB[LVRRed]]*kd[e, fm4, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     flTr[FFB[LVRRed]]*kd[e, fm4, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm3]*flTr[FFA[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*flTr[FFB[LVRRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm4, fm1]*kd[e, fm2, fm3]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm1]*flTr[FFA[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm1]*flTr[FFB[LVRRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm3]*flTr[FFA[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm3]*flTr[FFB[LVRRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(12*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm3]*flTr[FFA[LVLRue]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm3]*
     flTr[FFB[LVRReu]]*kd[e, fm2, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm1]*flTr[FFA[LVLRue]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm1]*
     flTr[FFB[LVRReu]]*kd[e, fm2, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm3]*flTr[FFA[LVLRue]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm3]*
     flTr[FFB[LVRReu]]*kd[e, fm4, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*flTr[FFA[LVLRue]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*
     flTr[FFB[LVRReu]]*kd[e, fm4, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2), 
 \[Delta][LVRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (4*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*flTr[FFA[LVRReu]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*
     flTr[FFA[LVLRde]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*flTr[FFB[LVRRed]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuGDag, LuG}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*flTr[FFA[LV1LRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*
     flTr[FFA[LVRRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*flTr[FFB[LVRRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(3*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(6*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(3*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][LVRRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{LuGDag, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuGDag, LuG}, fm4, fm3]*kd[u, fm2, fm1])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LuGDag, LuG}, fm4, fm3]*
     kd[u, fm2, fm1])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm3]*
     flTr[FFA[LV8LRdu]]*kd[u, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm3]*flTr[FFA[LV8LRuu]]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm3]*
     flTr[FFB[LV8RRud]]*kd[u, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuG}, fm4, fm1]*kd[u, fm2, fm3])/
    (12*EpsilonUV*Pi^2) - (3*g^2*FCHN[{LuGDag, LuG}, fm4, fm1]*
     kd[u, fm2, fm3])/(16*EpsilonUV*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuG}, fm4, fm1]*kd[u, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm1]*
     kd[u, fm2, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm1]*flTr[FFA[LV8LRdu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm1]*
     flTr[FFA[LV8LRuu]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm1]*flTr[FFB[LV8RRud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm3]*
     kd[u, fm4, fm1])/(12*EpsilonUV*Pi^2) - 
   (3*g^2*FCHN[{LuGDag, LuG}, fm2, fm3]*kd[u, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN[{LuGDag, LuG}, fm2, fm3]*
     kd[u, fm4, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm3]*kd[u, fm4, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm3]*
     flTr[FFA[LV8LRdu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm3]*flTr[FFA[LV8LRuu]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm3]*
     flTr[FFB[LV8RRud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm3]*
     kd[u, fm4, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*kd[u, fm4, fm3])/
    (32*EpsilonUV*Nc^2*Pi^2) - (CF*g^2*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[u, fm4, fm3])/(12*EpsilonUV*Nc*Pi^2) + 
   (g^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3])/
    (24*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*
     kd[u, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*kd[u, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*
     flTr[FFA[LV8LRdu]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*flTr[FFA[LV8LRuu]]*kd[u, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     flTr[FFB[LV8RRud]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (48*EpsilonUV*Nc*Pi^2) - (g^2*flTr[LuG, LuGDag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3])/(48*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm4, fm1]*kd[u, fm2, fm3]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm4, fm1]*
     kd[u, fm2, fm3]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm3]*kd[u, fm4, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm3]*
     kd[u, fm4, fm1]*q[u])/(4*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{LuGDag, Lu\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma]Dag, LuG}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[u, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*flTr[FFA[LV1LRdu]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     flTr[FFB[LV1RRud]]*kd[u, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*
     flTr[FFA[LVRReu]]*kd[u, fm2, fm1]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm2, fm1]*flTr[FFA[LVLReu]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm2, fm1]*
     flTr[FFA[LVRReu]]*kd[u, fm4, fm3]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (CF*e^2*FCHN[{LuGDag, LuG}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (12*EpsilonUV*Pi^2) + (13*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*flTr[FFA[LV1LRuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*
     flTr[FFA[LVRRuu]]*kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*flTr[FFB[LVRRuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) - (CF*e^2*FCHN[{LuGDag, LuG}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (13*e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*flTr[FFA[LV1LRuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm2, fm1]*
     flTr[FFA[LVRRuu]]*kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*flTr[FFB[LVRRuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(12*EpsilonUV*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*EpsilonUV*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(6*EpsilonUV*Pi^2), 
 \[Delta][LVRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[e]*q[u])/(16*EpsilonUV*Pi^2), \[Delta][L\[Nu]\[Gamma][fm2_, fm1_]] -> 
  -1/4*(e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma], M[d]]*q[d])/
     (EpsilonUV*Pi^2) - (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/(4*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{FFA[LTLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]d], Mdag[d]]*
     q[d])/(4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     nf[d]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], M[e]]*q[e])/
    (4*EpsilonUV*Pi^2) - (e*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LTLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]e], Mdag[e]]*q[e])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/
    (24*EpsilonUV*Pi^2) - (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma], M[u]]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/
    (4*EpsilonUV*Pi^2) - (e*Nc*FCHN[{FFA[LTLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LTLL\[Nu]u], Mdag[u]]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/
    (24*EpsilonUV*Pi^2), \[Delta][M[d, fm2_, fm1_]] -> 
  (-3*CF*g^2*FCHN[{M[d]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*g*FCHN[{LdGDag, Mdag[d], M[d]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g*FCHN[{M[d], Mdag[d], LdGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*FCHN[{LdGDag, LdG, M[d], Mdag[d], M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*CF*FCHN[{LdGDag, Mdag[d], M[d], LdG, M[d]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LdGDag, Mdag[d], M[d], Mdag[d], LdGDag}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + FCHN[{Ld\[Gamma]Dag, Ld\[Gamma], M[d], Mdag[d], 
      M[d]}, fm2, fm1]/(32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], M[d], Ld\[Gamma], M[d]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - 
   (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], M[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - FCHN[{FFA[LS1RRddDag], Mdag[d], M[d], Mdag[d], 
      FFB[LS1RRddDag]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFA[LS1RRudduDag], Mdag[u], M[u], Mdag[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], M[d], Mdag[d], FFB[LS8RRddDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], M[u], Mdag[u], FFB[LS8RRudduDag]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LS1RRddDag], Mdag[d], M[d], Mdag[d], FFA[LS1RRddDag]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], M[d], Mdag[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LV1LRdd], M[d], Mdag[d], M[d], FFA[LV1LRdd]}, fm2, fm1]/
    (4*EpsilonUV*Pi^2) - FCHN[{FFB[LV1LRuddu], M[u], Mdag[u], M[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRdd], M[d], Mdag[d], M[d], FFA[LV8LRdd]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRuddu], M[u], Mdag[u], M[u], FFA[LV8LRuddu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (3*CF*FCHN[{M[d], LdG, LdGDag, Mdag[d], M[d]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{M[d], LdG, M[d], Mdag[d], LdGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]Dag, Mdag[d], M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - 
   (3*FCHN[{M[d], Ld\[Gamma], M[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*CF*FCHN[{M[d], Mdag[d], LdGDag, LdG, M[d]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[d], Mdag[d], Ld\[Gamma]Dag, Ld\[Gamma], M[d]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*FCHN[{M[d], Mdag[d], M[d], LdG, LdGDag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   FCHN[{M[d], Mdag[d], M[d], Ld\[Gamma], Ld\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) + (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], Mdag[d], M[d], Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], Mdag[u], M[u], 
      Mdag[u]])/(8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], Mdag[nu], M[nu], Mdag[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], M[nu], 
      Mdag[nu], M[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], M[e], Mdag[e], M[e]])/
    (8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], Mdag[e], M[e], Mdag[e]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], Mdag[d], M[d], 
      Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Ld\[Gamma]Dag, Mdag[d], M[d]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (3*e*FCHN[{M[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1]*
     q[d])/(8*EpsilonUV*Pi^2) - (3*e^2*FCHN[{M[d]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][M[e, fm2_, fm1_]] -> 
  FCHN[{Le\[Gamma]Dag, Le\[Gamma], M[e], Mdag[e], M[e]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Le\[Gamma]Dag, Mdag[e], M[e], Le\[Gamma], M[e]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - 
   (3*FCHN[{Le\[Gamma]Dag, Mdag[e], M[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - FCHN[{FFA[LSRReeDag], Mdag[e], M[e], Mdag[e], 
      FFB[LSRReeDag]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LSRReeDag], Mdag[e], M[e], Mdag[e], FFA[LSRReeDag]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - FCHN[{FFB[LVLRee], M[e], Mdag[e], M[e], 
      FFA[LVLRee]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[e], Le\[Gamma], Le\[Gamma]Dag, Mdag[e], M[e]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - 
   (3*FCHN[{M[e], Le\[Gamma], M[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[e], Mdag[e], Le\[Gamma]Dag, Le\[Gamma], M[e]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + FCHN[{M[e], Mdag[e], M[e], Le\[Gamma], 
      Le\[Gamma]Dag}, fm2, fm1]/(32*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], Mdag[nu], M[nu], 
      Mdag[nu]])/(8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], M[nu], Mdag[nu], M[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], Mdag[e], M[e], 
      Mdag[e]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], M[d], Mdag[d], M[d]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], M[u], Mdag[u], 
      M[u]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], Mdag[d], M[d], Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], Mdag[e], M[e], 
      Mdag[e]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], Mdag[u], M[u], Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Le\[Gamma]Dag, Mdag[e], M[e]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) + (3*e*FCHN[{M[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1]*
     q[e])/(8*EpsilonUV*Pi^2) - (3*e^2*FCHN[{M[e]}, fm2, fm1]*q[e]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][M[nu, fm2_, fm1_]] -> 
  FCHN[{L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag, M[nu], Mdag[nu], M[nu]}, fm2, fm1]/
    (8*EpsilonUV*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], M[nu], L\[Nu]\[Gamma]Dag, M[nu]}, fm2, 
      fm1])/(2*EpsilonUV*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], M[nu], Mdag[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(EpsilonUV*Pi^2) - 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], Mdag[nu], 
      FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], Mdag[nu], 
      FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[nu], L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma], Mdag[nu], M[nu]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) - 
   (3*FCHN[{M[nu], L\[Nu]\[Gamma]Dag, M[nu], Mdag[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(2*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[nu], Mdag[nu], L\[Nu]\[Gamma], L\[Nu]\[Gamma]Dag, M[nu]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   FCHN[{M[nu], Mdag[nu], M[nu], L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]}, fm2, 
     fm1]/(8*EpsilonUV*Pi^2) + 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], 
      M[nu], Mdag[nu]])/(4*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], Mdag[d], M[d], 
      Mdag[d]])/(4*EpsilonUV*Pi^2) + (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], Mdag[e], M[e], Mdag[e]])/(4*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], Mdag[u], M[u], 
      Mdag[u]])/(4*EpsilonUV*Pi^2) + (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], Mdag[nu]])/
    (4*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], M[d], Mdag[d], M[d]])/(4*EpsilonUV*Pi^2) + 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], M[e], Mdag[e], 
      M[e]])/(4*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], M[u], Mdag[u], M[u]])/(4*EpsilonUV*Pi^2), 
 \[Delta][M[u, fm2_, fm1_]] -> (-3*CF*g^2*FCHN[{M[u]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*CF*g*FCHN[{LuGDag, Mdag[u], M[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*CF*g*FCHN[{M[u], Mdag[u], LuGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (CF*FCHN[{LuGDag, LuG, M[u], Mdag[u], M[u]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{LuGDag, Mdag[u], M[u], LuG, M[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*CF*FCHN[{LuGDag, Mdag[u], M[u], Mdag[u], LuGDag}, 
      fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   FCHN[{Lu\[Gamma]Dag, Lu\[Gamma], M[u], Mdag[u], M[u]}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) - 
   (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], M[u], Lu\[Gamma], M[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - 
   (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], M[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - FCHN[{FFA[LS1RRuuDag], Mdag[u], M[u], Mdag[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], M[u], Mdag[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LS1RRudduDag], Mdag[d], M[d], Mdag[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LS1RRuuDag], Mdag[u], M[u], Mdag[u], FFA[LS1RRuuDag]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], M[d], Mdag[d], FFA[LS8RRudduDag]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], M[u], Mdag[u], FFA[LS8RRuuDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LV1LRudduDag], M[d], Mdag[d], M[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(4*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LV1LRuu], M[u], Mdag[u], M[u], FFA[LV1LRuu]}, fm2, fm1]/
    (4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRudduDag], M[d], Mdag[d], M[d], FFA[LV8LRudduDag]}, fm2, 
      fm1])/(4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRuu], M[u], Mdag[u], M[u], FFA[LV8LRuu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (3*CF*FCHN[{M[u], LuG, LuGDag, Mdag[u], M[u]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (3*CF*FCHN[{M[u], LuG, M[u], Mdag[u], LuGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]Dag, Mdag[u], M[u]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - 
   (3*FCHN[{M[u], Lu\[Gamma], M[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*CF*FCHN[{M[u], Mdag[u], LuGDag, LuG, M[u]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (3*FCHN[{M[u], Mdag[u], Lu\[Gamma]Dag, Lu\[Gamma], M[u]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*FCHN[{M[u], Mdag[u], M[u], LuG, LuGDag}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   FCHN[{M[u], Mdag[u], M[u], Lu\[Gamma], Lu\[Gamma]Dag}, fm2, fm1]/
    (32*EpsilonUV*Pi^2) + (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], Mdag[u], M[u], Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], Mdag[nu], M[nu], 
      Mdag[nu]])/(8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], M[nu], Mdag[nu], M[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], M[e], Mdag[e], M[e]])/
    (8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], Mdag[e], M[e], Mdag[e]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], Mdag[d], M[d], 
      Mdag[d]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], Mdag[u], M[u], Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Lu\[Gamma]Dag, Mdag[u], M[u]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + (3*e*FCHN[{M[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) - (3*e^2*FCHN[{M[u]}, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2)}


==> anc/counterterms/divergentCountertermsSingleInsertions.txt <==
{\[Delta][e] -> -1/4*(e^2*Nc*flTr[Ld\[Gamma], M[d]]*q[d])/(EpsilonUV*Pi^2) - 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e^3*Nc*nf[d]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e^2*flTr[Le\[Gamma], M[e]]*q[e])/(4*EpsilonUV*Pi^2) - 
   (e^2*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^3*nf[e]*q[e]^2)/(24*EpsilonUV*Pi^2) - 
   (e^2*Nc*flTr[Lu\[Gamma], M[u]]*q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^3*Nc*nf[u]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][g] -> (-11*g^3*Nc)/(96*EpsilonUV*Pi^2) - 
   (g^2*flTr[LdG, M[d]])/(8*EpsilonUV*Pi^2) - (g^2*flTr[LdGDag, Mdag[d]])/
    (8*EpsilonUV*Pi^2) - (g^2*flTr[LuG, M[u]])/(8*EpsilonUV*Pi^2) - 
   (g^2*flTr[LuGDag, Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (g^3*nf[d])/(48*EpsilonUV*Pi^2) + (g^3*nf[u])/(48*EpsilonUV*Pi^2), 
 \[Delta][KG] -> (g*flTr[LdG, M[d]])/(16*EpsilonUV*Pi^2) + 
   (g*flTr[LdGDag, Mdag[d]])/(16*EpsilonUV*Pi^2) + 
   (g*flTr[LuG, M[u]])/(16*EpsilonUV*Pi^2) + (g*flTr[LuGDag, Mdag[u]])/
    (16*EpsilonUV*Pi^2), \[Delta][KG1] -> -1/16*(g^2*LG*Nc)/(EpsilonUV*Pi^2), 
 \[Delta][KG2] -> (g^2*LG*Nc)/(8*EpsilonUV*Pi^2), 
 \[Delta][KG3] -> -1/16*(g^2*LG*Nc)/(EpsilonUV*Pi^2), 
 \[Delta][KGD1] -> (-3*g*LG*Nc)/(16*EpsilonUV*Pi^2), 
 \[Delta][KGD2] -> (-3*g*LG*Nc)/(16*EpsilonUV*Pi^2), 
 \[Delta][KGD3] -> (3*g*LG*Nc)/(16*EpsilonUV*Pi^2), \[Delta][KGD4] -> 0, 
 \[Delta][KGD5] -> 0, \[Delta][KGp] -> 0, 
 \[Delta][KGt] -> -1/16*(g^2*LGt*Nc)/(EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]] -> (e*Nc*flTr[Ld\[Gamma], M[d]]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*Nc*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*flTr[Le\[Gamma], M[e]]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e*Nc*flTr[Lu\[Gamma], M[u]]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e*Nc*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][K\[Gamma]D1] -> 0, \[Delta][K\[Gamma]D2] -> 0, 
 \[Delta][K\[Gamma]D3] -> 0, \[Delta][K\[Gamma]D4] -> 0, 
 \[Delta][K\[Gamma]D5] -> 0, \[Delta][K\[Gamma]p] -> 0, 
 \[Delta][LG] -> (g^2*LG*Nc)/(32*EpsilonUV*Pi^2) + 
   (g^2*LG*nf[d])/(16*EpsilonUV*Pi^2) + (g^2*LG*nf[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LGt] -> (g^2*LGt*Nc)/(32*EpsilonUV*Pi^2) + 
   (g^2*LGt*nf[d])/(16*EpsilonUV*Pi^2) + (g^2*LGt*nf[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][\[Theta]QCD] -> ((2*I)*flTr[LdG, M[d]])/(EpsilonUV*g) - 
   ((2*I)*flTr[LdGDag, Mdag[d]])/(EpsilonUV*g) + 
   ((2*I)*flTr[LuG, M[u]])/(EpsilonUV*g) - ((2*I)*flTr[LuGDag, Mdag[u]])/
    (EpsilonUV*g), \[Delta][\[Theta]QED] -> 
  ((4*I)*Nc*flTr[Ld\[Gamma], M[d]]*q[d])/(e*EpsilonUV) - 
   ((4*I)*Nc*flTr[Ld\[Gamma]Dag, Mdag[d]]*q[d])/(e*EpsilonUV) + 
   ((4*I)*flTr[Le\[Gamma], M[e]]*q[e])/(e*EpsilonUV) - 
   ((4*I)*flTr[Le\[Gamma]Dag, Mdag[e]]*q[e])/(e*EpsilonUV) + 
   ((4*I)*Nc*flTr[Lu\[Gamma], M[u]]*q[u])/(e*EpsilonUV) - 
   ((4*I)*Nc*flTr[Lu\[Gamma]Dag, Mdag[u]]*q[u])/(e*EpsilonUV), 
 \[Delta][KdD[fm2_, fm1_]] -> (CF*g*FCHN[{LdG, M[d]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdG, Mdag[d]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (CF*g*FCHN[{M[d], LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{Mdag[d], LdG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{Ld\[Gamma], M[d]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma], Mdag[d]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{M[d], Ld\[Gamma]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[d], Ld\[Gamma]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2), \[Delta][KdD1L[fm2_, fm1_]] -> 0, 
 \[Delta][KdD1LR[fm2_, fm1_]] -> 0, \[Delta][KdD1R[fm2_, fm1_]] -> 0, 
 \[Delta][KdD2LR[fm2_, fm1_]] -> 0, \[Delta][KdDG1L[fm2_, fm1_]] -> 0, 
 \[Delta][KDdG1L[fm2_, fm1_]] -> 0, \[Delta][KdDG1LR[fm2_, fm1_]] -> 
  -1/32*(g^2*LG*Nc*kd[d, fm2, fm1])/(EpsilonUV*Pi^2) - 
   ((I/32)*g^2*LGt*Nc*kd[d, fm2, fm1])/(EpsilonUV*Pi^2), 
 \[Delta][KDdG1LR[fm2_, fm1_]] -> 
  (g^2*LG*Nc*kd[d, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   ((I/32)*g^2*LGt*Nc*kd[d, fm2, fm1])/(EpsilonUV*Pi^2), 
 \[Delta][KdDG1R[fm2_, fm1_]] -> 0, \[Delta][KDdG1R[fm2_, fm1_]] -> 0, 
 \[Delta][KdDG2L[fm2_, fm1_]] -> 0, \[Delta][KDdG2L[fm2_, fm1_]] -> 0, 
 \[Delta][KdDG2LR[fm2_, fm1_]] -> 0, \[Delta][KDdG2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KdDG2R[fm2_, fm1_]] -> 0, \[Delta][KDdG2R[fm2_, fm1_]] -> 0, 
 \[Delta][KdDG3LR[fm2_, fm1_]] -> 0, \[Delta][KDdG3LR[fm2_, fm1_]] -> 0, 
 \[Delta][KdDL[fm2_, fm1_]] -> (CF*g*FCHN[{LdG}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g*FCHN[{LdGDag}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2), \[Delta][KdDLR[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LdG}, fm2, fm1])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2), 
 \[Delta][KdDR[fm2_, fm1_]] -> 
  -1/16*(CF*g*FCHN[{LdG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LdGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(16*EpsilonUV*Pi^2), 
 \[Delta][KdD\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KdD\[Gamma]1LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]1LR[fm2_, fm1_]] -> 0, 
 \[Delta][KdD\[Gamma]1R[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]1R[fm2_, fm1_]] -> 0, 
 \[Delta][KdD\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KdD\[Gamma]2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KdD\[Gamma]2R[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]2R[fm2_, fm1_]] -> 0, 
 \[Delta][KdD\[Gamma]3LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDd\[Gamma]3LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]1LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]1R[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]2R[fm2_, fm1_]] -> 0, 
 \[Delta][KDe\[Gamma]3LR[fm2_, fm1_]] -> 0, \[Delta][KdGD1LR[fm2_, fm1_]] -> 
  -1/48*(g*FCHN[{FFA[LS1RRdd], FFB[LS1RRdd]}, fm2, fm1])/(EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRdd], FFB[LS8RRdd]}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRdd], FFB[LS8RRdd]}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRdd], FFB[LV1LRdd]}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRudduDag], FFB[LV1LRudduDag]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LV8LRdd], FFB[LV8LRdd]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LV8LRdd], FFB[LV8LRdd]}, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LV8LRudduDag], FFB[LV8LRudduDag]}, 
      fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRudduDag], FFB[LV8LRudduDag]}, fm2, fm1])/
    (24*EpsilonUV*Pi^2) - (g*FCHN[{FFB[LS1RRdd], FFA[LS1RRdd]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (g*FCHN[{FFB[LS1RRuddu], FFA[LS1RRuddu]}, fm2, 
      fm1])/(48*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRdd], FFA[LS8RRdd]}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRdd], FFA[LS8RRdd]}, fm2, fm1])/(96*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuddu], FFA[LS8RRuddu]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g*Nc*FCHN[{FFB[LS8RRuddu], FFA[LS8RRuddu]}, fm2, 
      fm1])/(96*EpsilonUV*Pi^2) + (3*g^2*LG*Nc*kd[d, fm2, fm1])/
    (16*EpsilonUV*Pi^2), \[Delta][KdGD2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KdGDL[fm2_, fm1_]] -> (3*g^2*LG*Nc*kd[d, fm2, fm1])/
   (16*EpsilonUV*Pi^2), \[Delta][KdGDR[fm2_, fm1_]] -> 
  (3*g^2*LG*Nc*kd[d, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KdGL[fm2_, fm1_]] -> (-3*g^2*Nc*FCHN[{LdG}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN[{LdGDag}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LVLLdd], M[d], FFB[LVLLdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVLLdd], Mdag[d], FFB[LVLLdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVLLdd], M[d], FFA[LVLLdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVLLdd], Mdag[d], FFA[LVLLdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2), \[Delta][KdGLR[fm2_, fm1_]] -> 
  -1/4*(CF*g^2*FCHN[{LdG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (3*g^2*Nc*FCHN[{LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*Nc*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LV1LRdd], M[d], FFB[LV1LRdd]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LV1LRdd], Mdag[d], FFB[LV1LRdd]}, fm2, 
      fm1])/(4*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFA[LV1LRudduDag], M[u], FFB[LV1LRudduDag]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRudduDag], Mdag[u], FFB[LV1LRudduDag]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LV8LRdd], M[d], FFB[LV8LRdd]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRdd], M[d], FFB[LV8LRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LV8LRdd], Mdag[d], FFB[LV8LRdd]}, 
      fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRdd], Mdag[d], FFB[LV8LRdd]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LV8LRudduDag], M[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRudduDag], M[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRudduDag], Mdag[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRudduDag], Mdag[u], FFB[LV8LRudduDag]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (e*g*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2), \[Delta][KdGR[fm2_, fm1_]] -> 
  (-3*g^2*Nc*FCHN[{LdG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g^2*Nc*FCHN[{LdGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRdd], M[d], FFB[LVRRdd]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRdd], Mdag[d], FFB[LVRRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVRRdd], M[d], FFA[LVRRdd]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVRRdd], Mdag[d], FFA[LVRRdd]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2), \[Delta][KDuG1L[fm2_, fm1_]] -> 0, 
 \[Delta][KDuG1LR[fm2_, fm1_]] -> 
  (g^2*LG*Nc*kd[u, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   ((I/32)*g^2*LGt*Nc*kd[u, fm2, fm1])/(EpsilonUV*Pi^2), 
 \[Delta][KDuG1R[fm2_, fm1_]] -> 0, \[Delta][KDuG2L[fm2_, fm1_]] -> 0, 
 \[Delta][KDuG2LR[fm2_, fm1_]] -> 0, \[Delta][KDuG2R[fm2_, fm1_]] -> 0, 
 \[Delta][KDuG3LR[fm2_, fm1_]] -> 0, \[Delta][KDu\[Gamma]1L[fm2_, fm1_]] -> 
  0, \[Delta][KDu\[Gamma]1LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDu\[Gamma]1R[fm2_, fm1_]] -> 0, 
 \[Delta][KDu\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KDu\[Gamma]2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KDu\[Gamma]2R[fm2_, fm1_]] -> 0, 
 \[Delta][KDu\[Gamma]3LR[fm2_, fm1_]] -> 0, 
 \[Delta][Kd\[Gamma]D1LR[fm2_, fm1_]] -> 
  -1/48*(e*FCHN[{FFA[LS1RRdd], FFB[LS1RRdd]}, fm2, fm1]*q[d])/
     (EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRdd], FFB[LS8RRdd]}, fm2, fm1]*
     q[d])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRdd], FFB[LV1LRdd]}, fm2, fm1]*q[d])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRdd], FFB[LV8LRdd]}, fm2, fm1]*
     q[d])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRdd], FFA[LS1RRdd]}, fm2, fm1]*q[d])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRdd], FFA[LS8RRdd]}, fm2, fm1]*
     q[d])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRudduDag], FFB[LV1LRudduDag]}, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRudduDag], FFB[LV8LRudduDag]}, 
      fm2, fm1]*q[u])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRuddu], FFA[LS1RRuddu]}, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuddu], FFA[LS8RRuddu]}, fm2, 
      fm1]*q[u])/(48*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]D2LR[fm2_, fm1_]] -> 
  0, \[Delta][Kd\[Gamma]DL[fm2_, fm1_]] -> 0, 
 \[Delta][Kd\[Gamma]DR[fm2_, fm1_]] -> 0, 
 \[Delta][Kd\[Gamma]L[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LVLLdd], M[d], FFB[LVLLdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLLdd], Mdag[d], FFB[LVLLdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVLLdd], M[d], FFA[LVLLdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVLLdd], Mdag[d], FFA[LVLLdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]LR[fm2_, fm1_]] -> 
  -1/4*(CF*e*g*FCHN[{LdG}, fm2, fm1]*q[d])/(EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LV1LRdd], M[d], FFB[LV1LRdd]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LV1LRdd], Mdag[d], FFB[LV1LRdd]}, fm2, 
      fm1]*q[d])/(4*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LV8LRdd], M[d], FFB[LV8LRdd]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRdd], Mdag[d], FFB[LV8LRdd]}, 
      fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d]^2)/(4*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LV1LRudduDag], M[u], FFB[LV1LRudduDag]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRudduDag], Mdag[u], FFB[LV1LRudduDag]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LV8LRudduDag], M[u], FFB[LV8LRudduDag]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRudduDag], Mdag[u], FFB[LV8LRudduDag]}, fm2, fm1]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, 
      fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][Kd\[Gamma]R[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LVRRdd], M[d], FFB[LVRRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVRRdd], Mdag[d], FFB[LVRRdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVRRdd], M[d], FFA[LVRRdd]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVRRdd], Mdag[d], FFA[LVRRdd]}, fm2, 
      fm1]*q[d])/(16*EpsilonUV*Pi^2), 
 \[Delta][KD\[Nu]\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]1RL[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]2RL[fm2_, fm1_]] -> 0, 
 \[Delta][KD\[Nu]\[Gamma]3RL[fm2_, fm1_]] -> 0, 
 \[Delta][KeD[fm2_, fm1_]] -> (e*FCHN[{Le\[Gamma], M[e]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Le\[Gamma], Mdag[e]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{M[e], Le\[Gamma]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[e], Le\[Gamma]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2), \[Delta][KeD1L[fm2_, fm1_]] -> 0, 
 \[Delta][KeD1LR[fm2_, fm1_]] -> 0, \[Delta][KeD1R[fm2_, fm1_]] -> 0, 
 \[Delta][KeD2LR[fm2_, fm1_]] -> 0, \[Delta][KeDL[fm2_, fm1_]] -> 
  (e*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KeDLR[fm2_, fm1_]] -> (e*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e])/
   (4*EpsilonUV*Pi^2), \[Delta][KeDR[fm2_, fm1_]] -> 
  -1/16*(e*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e])/(EpsilonUV*Pi^2) + 
   (e*FCHN[{Le\[Gamma]Dag}, fm2, fm1]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KeD\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KeD\[Gamma]1LR[fm2_, fm1_]] -> 0, 
 \[Delta][KeD\[Gamma]1R[fm2_, fm1_]] -> 0, 
 \[Delta][KeD\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KeD\[Gamma]2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KeD\[Gamma]2R[fm2_, fm1_]] -> 0, 
 \[Delta][KeD\[Gamma]3LR[fm2_, fm1_]] -> 0, 
 \[Delta][Ke\[Gamma]D1LR[fm2_, fm1_]] -> 
  -1/48*(e*FCHN[{FFA[LSRRee], FFB[LSRRee]}, fm2, fm1]*q[e])/
     (EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLRee], FFB[LVLRee]}, fm2, fm1]*q[e])/
    (12*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LSRRee], FFA[LSRRee]}, fm2, fm1]*q[e])/
    (48*EpsilonUV*Pi^2), \[Delta][Ke\[Gamma]D2LR[fm2_, fm1_]] -> 0, 
 \[Delta][Ke\[Gamma]DL[fm2_, fm1_]] -> 0, 
 \[Delta][Ke\[Gamma]DR[fm2_, fm1_]] -> 0, 
 \[Delta][Ke\[Gamma]L[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LVLLee], M[e], FFB[LVLLee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLLee], Mdag[e], FFB[LVLLee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVLLee], M[e], FFA[LVLLee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVLLee], Mdag[e], FFA[LVLLee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2), \[Delta][Ke\[Gamma]LR[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LSRRee], M[e], FFB[LSRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LSRRee], Mdag[e], FFB[LSRRee]}, fm2, 
      fm1]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LVLRee], M[e], FFB[LVLRee]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLRee], Mdag[e], FFB[LVLRee]}, fm2, 
      fm1]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LSRRee], M[e], FFA[LSRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFB[LSRRee], Mdag[e], FFA[LSRRee]}, fm2, 
      fm1]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e]^2)/(4*EpsilonUV*Pi^2), 
 \[Delta][Ke\[Gamma]R[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LVRRee], M[e], FFB[LVRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVRRee], Mdag[e], FFB[LVRRee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVRRee], M[e], FFA[LVRRee]}, fm2, fm1]*q[e])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVRRee], Mdag[e], FFA[LVRRee]}, fm2, 
      fm1]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KF11LRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KF11LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 0, 
 \[Delta][KF11LRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KF18LRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KF18LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 0, 
 \[Delta][KF18LRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KF1LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm1]*flTr[FFA[LV8LLud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     flTr[FFB[LV8LRdd]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm1]*flTr[FFB[LV8LRdu]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm3]*
     flTr[FFA[LV8LLud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*flTr[FFB[LV8LRdd]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm3]*
     flTr[FFB[LV8LRdu]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1LLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm3]*flTr[FFB[LVLLed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm3]*flTr[FFB[LVLRed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm1]*flTr[FFB[LVLLed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm1]*flTr[FFB[LVLRed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm3]*flTr[FFB[LVLLed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm3]*flTr[FFB[LVLRed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*flTr[FFB[LVLRed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm3]*flTr[FFA[LVLLee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm4, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*flTr[FFB[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm1]*flTr[FFA[LVLLee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFA[LVLLee]}, fm4, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*flTr[FFB[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm3]*flTr[FFA[LVLLee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFA[LVLLee]}, fm2, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*flTr[FFB[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm3]*
     flTr[FFB[LVLLeu]]*kd[e, fm2, fm1]*q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm3]*flTr[FFB[LVLReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm1]*flTr[FFB[LVLReu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm3]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm3]*flTr[FFB[LVLReu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*flTr[FFB[LVLLeu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm4, fm1]*flTr[FFB[LV8LLud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm4, fm1]*
     flTr[FFB[LV8LRud]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*flTr[FFB[LV8LRuu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm3]*
     flTr[FFB[LV8LLud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm3]*flTr[FFB[LV8LRud]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*
     flTr[FFB[LV8LRuu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1LRee[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KF1RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm1]*flTr[FFA[LV8LRdd]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm1]*
     flTr[FFA[LV8LRud]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm1]*flTr[FFA[LV8RRud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRdd]}, fm2, fm3]*
     flTr[FFA[LV8LRdd]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRud]}, fm2, fm3]*flTr[FFA[LV8LRud]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8RRud]}, fm2, fm3]*
     flTr[FFA[LV8RRud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm3]*flTr[FFA[LVLRde]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm3]*flTr[FFB[LVRRed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm1]*flTr[FFA[LVLRde]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm1]*flTr[FFB[LVRRed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm3]*flTr[FFA[LVLRde]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm3]*flTr[FFB[LVRRed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*flTr[FFB[LVRRed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(192*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm3]*flTr[FFA[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*flTr[FFB[LVRRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm1]*flTr[FFA[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee]}, fm4, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm1]*flTr[FFB[LVRRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm3]*flTr[FFA[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) - (e^2*FCHN[{FFB[LVRRee]}, fm2, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm1]*q[e]^2)/(192*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm3]*flTr[FFB[LVRRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm3]*q[e]^2)/(192*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(192*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm3]*
     flTr[FFA[LVLRue]]*kd[e, fm2, fm1]*q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm3]*flTr[FFB[LVRReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm1]*flTr[FFA[LVLRue]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm1]*flTr[FFB[LVRReu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm3]*flTr[FFA[LVLRue]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) - 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm3]*flTr[FFB[LVRReu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*flTr[FFA[LVLRue]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF1RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, 
      fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm1]*flTr[FFA[LV8LRdu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm1]*
     flTr[FFA[LV8LRuu]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm1]*flTr[FFB[LV8RRud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) - (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm3]*
     flTr[FFA[LV8LRdu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm3]*flTr[FFA[LV8LRuu]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm3]*
     flTr[FFB[LV8RRud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2), 
 \[Delta][KF21RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, 
      fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF21RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KF21RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (64*EpsilonUV*Pi^2), \[Delta][KF21RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, 
      fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF28RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF28RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KF28RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, 
      fm2, fm3, fm4, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, 
      {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KF28RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF2LLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KF2LLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KF2RRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KF2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KF2RRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KS11RLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RLud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, 
      fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, 
      fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, fm3]*
     q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, 
      fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS11RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, 
      fm2, fm1]*q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/32*(g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, 
      fm4, fm1, fm2, fm3]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS11RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, 
      fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS12RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS12RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KS12RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (64*EpsilonUV*Pi^2), \[Delta][KS12RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS1LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RLed[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*
      q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2), \[Delta][KS1RLee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*
      q[u])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, 
      fm2, fm1]*q[e]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][KS1RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, 
      fm2, fm1]*q[d]*q[e])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS1RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, 
      fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, fm2, fm1]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, 
      fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS1RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS2LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS2LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS2RLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS2RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS2RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KS2RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KS81RLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/4*(CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LV1LRudduDag]}, 
      {FFB[LV1LRudduDag]}, fm4, fm1, fm2, fm3])/(4*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(4*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS81RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(4*EpsilonUV*Pi^2) - 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, 
      fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(4*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(8*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, 
      fm2, fm3])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(4*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][KS81RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KS82RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KS82RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KS82RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, 
      {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, 
      {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KS82RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KSTLLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTLLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTLRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTLRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KSTRLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KSTRLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTRRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KSTRRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*
      q[d]^2)/(EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (64*EpsilonUV*Pi^2), \[Delta][KT11RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/256*(g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, 
      fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT11RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, 
      fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT11RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/128*(g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRudduDag]}, 
      {FFB[LV1LRudduDag]}, fm4, fm1, fm2, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KT11RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/256*(g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, 
      fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT12RRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT12RRud[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT12RRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT1LL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT1LL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT1LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT1LL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT1RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*
      q[e])/(EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2), \[Delta][KT1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT1RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*
      q[u])/(EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, 
      fm2, fm1]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2), \[Delta][KT1RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/32*(e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, 
       fm3]*q[d]*q[e])/(EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT2LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KT2RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KT2RRee[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT2RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KT2RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KT81RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT81RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KT81RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRudduDag]}, {FFB[LV1LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (CF*g^2*FCHN2[{FFA[LV8LRudduDag]}, 
      {FFB[LV8LRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, 
      fm2, fm3])/(32*EpsilonUV*Pi^2) - 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3])/(64*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRudduDag]}, {FFB[LV8LRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KT81RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/64*(g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KT82RRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT82RRud[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KT82RRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][KuD[fm2_, fm1_]] -> (CF*g*FCHN[{LuG, M[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{LuG, Mdag[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (CF*g*FCHN[{M[u], LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{Mdag[u], LuG}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{Lu\[Gamma], M[u]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Lu\[Gamma], Mdag[u]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + (e*FCHN[{M[u], Lu\[Gamma]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) - (e*FCHN[{Mdag[u], Lu\[Gamma]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][KuD1L[fm2_, fm1_]] -> 0, 
 \[Delta][KuD1LR[fm2_, fm1_]] -> 0, \[Delta][KuD1R[fm2_, fm1_]] -> 0, 
 \[Delta][KuD2LR[fm2_, fm1_]] -> 0, \[Delta][KuDG1L[fm2_, fm1_]] -> 0, 
 \[Delta][KuDG1LR[fm2_, fm1_]] -> 
  -1/32*(g^2*LG*Nc*kd[u, fm2, fm1])/(EpsilonUV*Pi^2) - 
   ((I/32)*g^2*LGt*Nc*kd[u, fm2, fm1])/(EpsilonUV*Pi^2), 
 \[Delta][KuDG1R[fm2_, fm1_]] -> 0, \[Delta][KuDG2L[fm2_, fm1_]] -> 0, 
 \[Delta][KuDG2LR[fm2_, fm1_]] -> 0, \[Delta][KuDG2R[fm2_, fm1_]] -> 0, 
 \[Delta][KuDG3LR[fm2_, fm1_]] -> 0, \[Delta][KuDL[fm2_, fm1_]] -> 
  (CF*g*FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KuDLR[fm2_, fm1_]] -> (CF*g*FCHN[{LuG}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2), \[Delta][KuDR[fm2_, fm1_]] -> 
  -1/16*(CF*g*FCHN[{LuG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{LuGDag}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KuD\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][KuD\[Gamma]1LR[fm2_, fm1_]] -> 0, 
 \[Delta][KuD\[Gamma]1R[fm2_, fm1_]] -> 0, 
 \[Delta][KuD\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][KuD\[Gamma]2LR[fm2_, fm1_]] -> 0, 
 \[Delta][KuD\[Gamma]2R[fm2_, fm1_]] -> 0, 
 \[Delta][KuD\[Gamma]3LR[fm2_, fm1_]] -> 0, \[Delta][KuGD1LR[fm2_, fm1_]] -> 
  -1/48*(g*FCHN[{FFA[LS1RRuddu], FFB[LS1RRuddu]}, fm2, fm1])/
     (EpsilonUV*Pi^2) - (g*FCHN[{FFA[LS1RRuu], FFB[LS1RRuu]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LS8RRuddu], FFB[LS8RRuddu]}, fm2, 
      fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuddu], FFB[LS8RRuddu]}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LS8RRuu], FFB[LS8RRuu]}, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g*Nc*FCHN[{FFA[LS8RRuu], FFB[LS8RRuu]}, fm2, fm1])/
    (96*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LV1LRuddu], FFB[LV1LRuddu]}, fm2, 
      fm1])/(12*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuu], FFB[LV1LRuu]}, fm2, fm1])/(12*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRuddu], FFB[LV8LRuddu]}, fm2, fm1])/
    (12*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LV8LRuddu], FFB[LV8LRuddu]}, fm2, 
      fm1])/(24*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRuu], FFB[LV8LRuu]}, fm2, fm1])/(12*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRuu], FFB[LV8LRuu]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuu], FFA[LS1RRuu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuu], FFA[LS8RRuu]}, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuu], FFA[LS8RRuu]}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KuGD2LR[fm2_, fm1_]] -> 0, \[Delta][KuGDL[fm2_, fm1_]] -> 
  (3*g^2*LG*Nc*kd[u, fm2, fm1])/(16*EpsilonUV*Pi^2), 
 \[Delta][KuGDR[fm2_, fm1_]] -> (3*g^2*LG*Nc*kd[u, fm2, fm1])/
   (16*EpsilonUV*Pi^2), \[Delta][KuGL[fm2_, fm1_]] -> 
  (-3*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g^2*Nc*FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVLLuu], M[u], FFB[LVLLuu]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVLLuu], Mdag[u], FFB[LVLLuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVLLuu], M[u], FFA[LVLLuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVLLuu], Mdag[u], FFA[LVLLuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2), \[Delta][KuGLR[fm2_, fm1_]] -> 
  -1/4*(CF*g^2*FCHN[{LuG}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (3*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LV1LRuddu], M[d], FFB[LV1LRuddu]}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuddu], Mdag[d], FFB[LV1LRuddu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (g*FCHN[{FFA[LV1LRuu], M[u], FFB[LV1LRuu]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LV1LRuu], Mdag[u], FFB[LV1LRuu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LV8LRuddu], M[d], FFB[LV8LRuddu]}, 
      fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRuddu], M[d], FFB[LV8LRuddu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LV8LRuddu], Mdag[d], FFB[LV8LRuddu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRuddu], Mdag[d], FFB[LV8LRuddu]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFA[LV8LRuu], M[u], FFB[LV8LRuu]}, fm2, 
      fm1])/(8*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFA[LV8LRuu], M[u], FFB[LV8LRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LV8LRuu], Mdag[u], FFB[LV8LRuu]}, 
      fm2, fm1])/(4*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LV8LRuu], Mdag[u], FFB[LV8LRuu]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (e*g*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2), \[Delta][KuGR[fm2_, fm1_]] -> 
  (-3*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (3*g^2*Nc*FCHN[{LuGDag}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRuu], M[u], FFB[LVRRuu]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LVRRuu], Mdag[u], FFB[LVRRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LVRRuu], M[u], FFA[LVRRuu]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LVRRuu], Mdag[u], FFA[LVRRuu]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]D1LR[fm2_, fm1_]] -> 
  -1/48*(e*FCHN[{FFA[LS1RRuddu], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
     (EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRuddu], FFB[LS8RRuddu]}, fm2, 
      fm1]*q[d])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuddu], FFB[LV1LRuddu]}, fm2, fm1]*q[d])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRuddu], FFB[LV8LRuddu]}, fm2, 
      fm1]*q[d])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuu], FFB[LS1RRuu]}, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LS8RRuu], FFB[LS8RRuu]}, fm2, fm1]*
     q[u])/(48*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuu], FFB[LV1LRuu]}, fm2, fm1]*q[u])/
    (12*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LV8LRuu], FFB[LV8LRuu]}, fm2, fm1]*
     q[u])/(12*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRuu], FFA[LS1RRuu]}, fm2, fm1]*q[u])/
    (48*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuu], FFA[LS8RRuu]}, fm2, fm1]*
     q[u])/(48*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]D2LR[fm2_, fm1_]] -> 0, 
 \[Delta][Ku\[Gamma]DL[fm2_, fm1_]] -> 0, 
 \[Delta][Ku\[Gamma]DR[fm2_, fm1_]] -> 0, 
 \[Delta][Ku\[Gamma]L[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LVLLuu], M[u], FFB[LVLLuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVLLuu], Mdag[u], FFB[LVLLuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVLLuu], M[u], FFA[LVLLuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVLLuu], Mdag[u], FFA[LVLLuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]LR[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, fm2, fm1]*q[d])/
    (16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LV1LRuddu], M[d], FFB[LV1LRuddu]}, 
      fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuddu], Mdag[d], FFB[LV1LRuddu]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LV8LRuddu], M[d], FFB[LV8LRuddu]}, 
      fm2, fm1]*q[d])/(8*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRuddu], Mdag[d], FFB[LV8LRuddu]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) - (CF*e*g*FCHN[{LuG}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LV1LRuu], M[u], FFB[LV1LRuu]}, fm2, 
      fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LV1LRuu], Mdag[u], FFB[LV1LRuu]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) - (CF*e*FCHN[{FFA[LV8LRuu], M[u], FFB[LV8LRuu]}, fm2, 
      fm1]*q[u])/(8*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LV8LRuu], Mdag[u], FFB[LV8LRuu]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) - 
   (CF*e*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2), \[Delta][Ku\[Gamma]R[fm2_, fm1_]] -> 
  (e*FCHN[{FFA[LVRRuu], M[u], FFB[LVRRuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LVRRuu], Mdag[u], FFB[LVRRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LVRRuu], M[u], FFA[LVRRuu]}, fm2, fm1]*q[u])/
    (16*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LVRRuu], Mdag[u], FFA[LVRRuu]}, fm2, 
      fm1]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV11LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV11LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV11LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV11RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (128*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(128*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/
    (128*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV11RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (256*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(256*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV12LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV12LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV12LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, 
      fm3, fm4, fm1])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (64*EpsilonUV*Pi^2), \[Delta][KV12LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][KV12RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV12RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(64*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV12RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LLddu[fm1_, fm3_, fm2_, fm4_]] -> 
  (g^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, fm3, fm2, fm4])/
    (24*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, 
      fm3, fm2, fm4]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, 
      fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV1LLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, 
      fm1, fm2])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LLud\[Nu]d[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1])/
    (48*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, 
      fm3, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1])/
    (24*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1])/(24*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, 
      fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1LReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1LRuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/24*(g^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, 
      fm4, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2]*q[e]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV1LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLddu[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/24*(g^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, fm3, 
      fm4, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV1LLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  (g^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, 
      fm4, fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, 
      fm4, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2])/
    (48*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLud\[Nu]d[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/48*(g^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, 
      fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RLuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/24*(g^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, 
      fm4, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2]*q[e]*q[u])/
    (16*EpsilonUV*Pi^2), \[Delta][KV1RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2])/
    (48*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2])/(48*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV1RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLedDag]}, {FFB[LSRLedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRedDag]}, {FFB[LSRRedDag]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[e])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRRedDag]}, {FFB[LTRRedDag]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[e])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReeDag]}, {FFB[LSRReeDag]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV1RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRLeuDag]}, {FFB[LSRLeuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRReuDag]}, {FFB[LSRReuDag]}, fm2, 
      fm1, fm4, fm3]*q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LTRReuDag]}, {FFB[LTRReuDag]}, 
      fm2, fm1, fm4, fm3]*q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV1RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(32*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][KV2LLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV2LLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV2LRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, fm2, fm1]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2LR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV2RL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV2RRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2RRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV2RReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
   (16*EpsilonUV*Pi^2), \[Delta][KV2RR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LLuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, 
      {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, 
      {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudduDag]}, 
      {FFB[LS8RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, 
      fm2, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1]*q[u]^2)/
    (32*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRddDag]}, {FFB[LS1RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm2, fm1, fm4, fm3]*
     q[d]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRddDag]}, {FFB[LS8RRddDag]}, fm4, fm3, fm2, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV81RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudDag]}, {FFB[LS1RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudDag]}, {FFB[LS8RRudDag]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(CF*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) - (CF*g^2*Nc*FCHN2[{FFA[LS1RRudduDag]}, 
      {FFB[LS1RRudduDag]}, fm4, fm1, fm2, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LS1RRudduDag]}, {FFB[LS1RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LS8RRudduDag]}, {FFB[LS8RRudduDag]}, fm4, fm1, fm2, 
      fm3]*q[d]*q[u])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV81RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuuDag]}, {FFB[LS1RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Nc*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm2, fm1, fm4, fm3]*
     q[u]^2)/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuuDag]}, {FFB[LS8RRuuDag]}, fm4, fm3, fm2, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV82LLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV82LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][KV82LLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV82LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KV82LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, 
      fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, 
      fm4, fm3, fm2, fm1])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][KV82LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][KV82LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, 
       fm1])/(EpsilonUV*Pi^2) + 
   (g^2*Nc^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (CF*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (CF*g^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, 
      {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*Nc^3*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (64*EpsilonUV*Pi^2) - (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, 
      {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]*q[u])/(32*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(64*EpsilonUV*Pi^2), 
 \[Delta][KV82LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (64*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][KV82RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), 
 \[Delta][KV82RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Pi^2) + (g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) - 
   (CF*g^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*Nc^3*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, 
      fm2, fm1, fm4, fm3])/(64*EpsilonUV*Pi^2) - 
   (CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][KV82RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm3, 
      fm2, fm1])/(32*EpsilonUV*Pi^2), \[Delta][K\[Nu]D[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D1L[fm2_, fm1_]] -> 0, \[Delta][K\[Nu]D1RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D2RL[fm2_, fm1_]] -> 0, \[Delta][K\[Nu]DL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]DRL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]1L[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]1RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]2L[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]2RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]D\[Gamma]3RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]D1RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]D2RL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]DL[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]L[fm2_, fm1_]] -> 0, 
 \[Delta][K\[Nu]\[Gamma]RL[fm2_, fm1_]] -> 0, \[Delta][LdG[fm2_, fm1_]] -> 
  (5*CF*g^2*FCHN[{LdG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (23*g^2*Nc*FCHN[{LdG}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*FCHN[{Mdag[d]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (((3*I)/32)*g^2*LGt*Nc*FCHN[{Mdag[d]}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, 
      fm2, fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN[{LdG}, fm2, fm1]*nf[d])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{LdG}, fm2, fm1]*nf[u])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{LdG}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][Ld\[Gamma][fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Ld\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (CF*e*g*FCHN[{LdG}, fm2, fm1]*q[d])/(4*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LS1RRdd], M[d], FFB[LS1RRdd]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LS8RRdd], M[d], FFB[LS8RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LS1RRdd], M[d], FFA[LS1RRdd]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFB[LS8RRdd], M[d], FFA[LS8RRdd]}, fm2, 
      fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (5*e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*nf[d]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LTRRed]}, fm2, fm1]*flTr[FFA[LTRRed], M[e]]*q[e])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{Ld\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LS1RRuddu], M[u], FFA[LS1RRuddu]}, 
      fm2, fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRuddu], M[u], FFA[LS8RRuddu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/
    (24*EpsilonUV*Pi^2), \[Delta][Le\[Gamma][fm2_, fm1_]] -> 
  -1/4*(e*Nc*FCHN[{FFA[LTRRed]}, fm2, fm1]*flTr[FFB[LTRRed], M[d]]*q[d])/
     (EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*nf[d]*q[d]^2)/
    (24*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LSRRee], M[e], FFB[LSRRee]}, fm2, fm1]*
     q[e])/(32*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFB[LSRRee], M[e], FFA[LSRRee]}, fm2, fm1]*q[e])/
    (32*EpsilonUV*Pi^2) + (5*e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*q[e]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN[{Le\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/
    (24*EpsilonUV*Pi^2) - (e*Nc*FCHN[{FFA[LTRReu]}, fm2, fm1]*
     flTr[FFB[LTRReu], M[u]]*q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LS1RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, 
      fm4, fm1])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, fm2, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, 
      fm2, fm3])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, fm2, fm3]*q[d]^2)/
    (4*EpsilonUV*Nc*Pi^2) - (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, 
      fm4, fm1]*q[d]^2)/(8*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3]*q[d]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, 
      fm2, fm3]*q[d]^2)/(8*EpsilonUV*Nc^2*Pi^2), 
 \[Delta][LS1RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (4*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1])/(4*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(16*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Nc*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, 
      fm2, fm3, fm4, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (16*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Nc^2*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(8*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(16*EpsilonUV*Nc^2*Pi^2), 
 \[Delta][LS1RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, 
      fm4, fm3])/(4*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(16*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (4*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(4*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LS1RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, 
      fm4, fm1])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, fm2, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, 
      fm2, fm3])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm1, fm4, fm3])/(32*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Nc^3*Pi^2) - 
   (3*g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm1, fm2, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, fm2, fm3]*q[u]^2)/
    (4*EpsilonUV*Nc*Pi^2) - (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, 
      fm4, fm1]*q[u]^2)/(8*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, 
      fm2, fm3]*q[u]^2)/(8*EpsilonUV*Nc^2*Pi^2), 
 \[Delta][LS8RRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, 
      fm4, fm1])/(4*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, fm2, fm3])/
    (4*EpsilonUV*Nc*Pi^2) + (g^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm3, fm4, fm1])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm1, fm2, fm3])/(8*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (2*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRdd]}, {FFB[LS1RRdd]}, fm4, fm1, 
      fm2, fm3]*q[d]^2)/(2*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(4*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, fm1, fm2, fm3]*q[d]^2)/
    (4*EpsilonUV*Nc*Pi^2) - (e^2*FCHN2[{FFA[LS8RRdd]}, {FFB[LS8RRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LS8RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, 
      fm3, fm4, fm1])/(2*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1])/(4*EpsilonUV*Nc^2*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (4*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]^2)/
    (8*EpsilonUV*Nc*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, 
      fm2, fm3, fm4, fm1]*q[d]*q[u])/(2*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (4*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]*q[u])/(4*EpsilonUV*Nc*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (4*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (8*EpsilonUV*Nc*Pi^2), \[Delta][LS8RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/2*(g^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3])/
     (EpsilonUV*Nc*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuddu]}, {FFB[LS1RRuddu]}, 
      fm2, fm3, fm4, fm1])/(4*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3])/(4*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + 
   (g^2*Nc*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, 
      fm3, fm4, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRud]}, {FFB[LS1RRud]}, fm2, fm1, fm4, fm3]*q[d]*q[u])/
    (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRud]}, {FFB[LS8RRud]}, fm2, fm1, 
      fm4, fm3]*q[d]*q[u])/(2*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[d]*
     q[u])/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS8RRuddu]}, {FFB[LS8RRuddu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LS8RRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, 
      fm4, fm1])/(4*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, fm2, fm3])/
    (4*EpsilonUV*Nc*Pi^2) + (g^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm2, fm1, fm4, fm3])/(32*EpsilonUV*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm3, fm4, fm1])/(8*EpsilonUV*Nc^2*Pi^2) + 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm1, fm2, fm3])/(8*EpsilonUV*Nc^2*Pi^2) - 
   (g^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm3, fm2, fm1])/
    (32*EpsilonUV*Nc*Pi^2) + (g^2*Nc*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, 
      fm4, fm3, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm2, fm3, fm4, fm1]*q[u]^2)/
    (2*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LS1RRuu]}, {FFB[LS1RRuu]}, fm4, fm1, 
      fm2, fm3]*q[u]^2)/(2*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm2, 
      fm3, fm4, fm1]*q[u]^2)/(4*EpsilonUV*Nc*Pi^2) - 
   (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, fm1, fm2, fm3]*q[u]^2)/
    (4*EpsilonUV*Nc*Pi^2) - (e^2*FCHN2[{FFA[LS8RRuu]}, {FFB[LS8RRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*
     FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSLLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm1, 
      fm3, fm2]*q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, 
      fm1, fm3, fm2]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm1, 
      fm3, fm2]*q[e]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm1, 
      fm3, fm2]*q[u]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLduu]}, {FFB[LSLLduu]}, fm4, fm3, fm1, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSLLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm1, 
      fm3, fm2]*q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, 
      fm1, fm3, fm2]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSLLudd]}, {FFB[LSLLudd]}, fm4, fm3, fm1, fm2]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][LSLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLL\[Nu]d]}, {FFB[LSLL\[Nu]d]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLL\[Nu]d]}, {FFB[LSLL\[Nu]d]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LSLL\[Nu]e]}, {FFB[LSLL\[Nu]e]}, fm2, fm1, fm4, fm3]*
    q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLL\[Nu]u]}, {FFB[LSLL\[Nu]u]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLL\[Nu]u]}, {FFB[LSLL\[Nu]u]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLL\[Nu]\[Nu][fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][LSLRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*
     FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSLRddu[fm1_, fm3_, fm2_, fm4_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, fm3, fm2, fm4])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRddu]}, {FFB[LSLRddu]}, fm1, 
      fm3, fm2, fm4]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSLRduu]}, {FFB[LSLRduu]}, fm4, fm3, fm1, fm2]*q[e]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][LSLRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRudd]}, {FFB[LSLRudd]}, fm4, 
      fm3, fm2, fm1]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLRuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, 
      fm3, fm4, fm2]*q[d]*q[e])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSLRuud]}, {FFB[LSLRuud]}, fm1, fm3, fm4, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLR\[Nu]d]}, {FFB[LSLR\[Nu]d]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLR\[Nu]d]}, {FFB[LSLR\[Nu]d]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LSLR\[Nu]e]}, {FFB[LSLR\[Nu]e]}, fm2, fm1, fm4, fm3]*
    q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSLR\[Nu]edu]}, {FFB[LSLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSLR\[Nu]u]}, {FFB[LSLR\[Nu]u]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSLR\[Nu]u]}, {FFB[LSLR\[Nu]u]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSRLddu[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLddu]}, {FFB[LSRLddu]}, fm1, 
      fm3, fm4, fm2]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, fm4, fm1, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLdud]}, {FFB[LSRLdud]}, fm3, 
      fm4, fm1, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, 
      fm3, fm1, fm2]*q[d]*q[u])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSRLduu]}, {FFB[LSRLduu]}, fm4, fm3, fm1, fm2]*q[e]*
     q[u])/(16*EpsilonUV*Pi^2), \[Delta][LSRLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRLed]}, {FFB[LSRLed]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, 
      fm1, fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRLeu]}, {FFB[LSRLeu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRLuud[fm1_, fm3_, fm4_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, 
      fm3, fm4, fm2]*q[d]*q[e])/(16*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LSRLuud]}, {FFB[LSRLuud]}, fm1, fm3, fm4, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRL\[Nu]edu]}, {FFB[LSRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1])/
     (EpsilonUV*Pi^2) + (3*e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]*
     q[e])/(16*EpsilonUV*Pi^2), \[Delta][LSRRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm1, 
      fm3, fm2]*q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[e])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, 
      fm1, fm3, fm2]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm1, 
      fm3, fm2]*q[e]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm1, 
      fm3, fm2]*q[u]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRduu]}, {FFB[LSRRduu]}, fm4, fm3, fm1, fm2]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][LSRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, 
      fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/16*(e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
     (EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm2, fm3, 
      fm4, fm1]*q[e]^2)/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (4*EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRee]}, {FFB[LSRRee]}, fm4, fm3, 
      fm2, fm1]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, 
      fm1, fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, 
      fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LSRRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(g^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1])/
     (EpsilonUV*Pi^2) - (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm1, 
      fm2, fm3]*q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, 
      fm1, fm2, fm3]*q[d]*q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LSRRudd]}, {FFB[LSRRudd]}, fm4, fm3, fm2, fm1]*q[d]*q[u])/
    (8*EpsilonUV*Pi^2), \[Delta][LSRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(4*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTLL\[Nu]d]}, {FFB[LTLL\[Nu]d]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTLL\[Nu]d]}, {FFB[LTLL\[Nu]d]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN2[{FFA[LTLL\[Nu]e]}, {FFB[LTLL\[Nu]e]}, fm2, fm1, fm4, fm3]*
    q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSLL\[Nu]edu]}, {FFB[LSLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTLL\[Nu]edu]}, {FFB[LTLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), 
 \[Delta][LTLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTLL\[Nu]u]}, {FFB[LTLL\[Nu]u]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTLL\[Nu]u]}, {FFB[LTLL\[Nu]u]}, 
      fm2, fm1, fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, 
      fm4, fm3]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRRed]}, {FFB[LSRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRRed]}, {FFB[LTRRed]}, fm2, fm1, 
      fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, 
      fm4, fm3]*q[e]^2)/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRReu]}, {FFB[LSRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (16*EpsilonUV*Pi^2) + (e^2*FCHN2[{FFA[LTRReu]}, {FFB[LTRReu]}, fm2, fm1, 
      fm4, fm3]*q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LTRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, 
      fm3])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(64*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[e])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(16*EpsilonUV*Pi^2) - 
   (e^2*FCHN2[{FFA[LSRR\[Nu]edu]}, {FFB[LSRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(64*EpsilonUV*Pi^2) + 
   (e^2*FCHN2[{FFA[LTRR\[Nu]edu]}, {FFB[LTRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
     q[e]*q[u])/(8*EpsilonUV*Pi^2), \[Delta][LuG[fm2_, fm1_]] -> 
  (5*CF*g^2*FCHN[{LuG}, fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (23*g^2*Nc*FCHN[{LuG}, fm2, fm1])/(96*EpsilonUV*Pi^2) + 
   (3*g^2*LG*Nc*FCHN[{Mdag[u]}, fm2, fm1])/(32*EpsilonUV*Pi^2) + 
   (((3*I)/32)*g^2*LGt*Nc*FCHN[{Mdag[u]}, fm2, fm1])/(EpsilonUV*Pi^2) + 
   (g*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (g*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, 
      fm2, fm1])/(64*EpsilonUV*Pi^2) + 
   (CF*g*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) - (g*Nc*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, 
      fm1])/(64*EpsilonUV*Pi^2) + 
   (g*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, fm1])/
    (32*EpsilonUV*Pi^2) + (CF*g*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, 
      fm1])/(32*EpsilonUV*Pi^2) - 
   (g*Nc*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, fm1])/
    (64*EpsilonUV*Pi^2) + (g^2*FCHN[{LuG}, fm2, fm1]*nf[d])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{LuG}, fm2, fm1]*nf[u])/
    (48*EpsilonUV*Pi^2) + (e*g*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{LuG}, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][Lu\[Gamma][fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Lu\[Gamma]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (e*FCHN[{FFA[LS1RRuddu], M[d], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
    (32*EpsilonUV*Pi^2) + (CF*e*FCHN[{FFA[LS8RRuddu], M[d], FFB[LS8RRuddu]}, 
      fm2, fm1]*q[d])/(32*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*nf[d]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (e*FCHN[{FFB[LTRReu]}, fm2, fm1]*flTr[FFA[LTRReu], M[e]]*q[e])/
    (4*EpsilonUV*Pi^2) + (e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (CF*e*g*FCHN[{LuG}, fm2, fm1]*q[u])/
    (4*EpsilonUV*Pi^2) + (e*FCHN[{FFA[LS1RRuu], M[u], FFB[LS1RRuu]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFA[LS8RRuu], M[u], FFB[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (e*FCHN[{FFB[LS1RRuu], M[u], FFA[LS1RRuu]}, fm2, 
      fm1]*q[u])/(32*EpsilonUV*Pi^2) + 
   (CF*e*FCHN[{FFB[LS8RRuu], M[u], FFA[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*EpsilonUV*Pi^2) + (5*e^2*FCHN[{Lu\[Gamma]}, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*nf[u]*q[u]^2)/
    (24*EpsilonUV*Pi^2), \[Delta][LV1LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     flTr[FFB[LV1LLud]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*flTr[FFB[LV1LRud]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*
     flTr[FFA[LVLLeu]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*flTr[FFB[LVLRue]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*flTr[FFA[LV1LLud]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*
     flTr[FFB[LV1LRdu]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) - (3*e^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, 
      fm2, fm1, fm4, fm3]*q[d]^2)/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[d, fm2, fm1]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm2, fm1]*flTr[FFA[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     flTr[FFB[LV1LRdd]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm2, fm1]*flTr[FFB[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*
     flTr[FFA[LVLRed]]*kd[d, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*flTr[FFA[LVRRed]]*kd[d, fm2, fm1]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLed]}, fm2, fm1]*
     flTr[FFA[LVLLed]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRde]}, fm2, fm1]*flTr[FFB[LVLRde]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*
     flTr[FFA[LV1LRud]]*kd[d, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*flTr[FFA[LV1RRud]]*kd[d, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm2, fm1]*
     flTr[FFA[LV1LLud]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm2, fm1]*flTr[FFB[LV1LRdu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (16*EpsilonUV*Nc*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*
     flTr[FFA[LV1LRdu]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*flTr[FFB[LV1RRud]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLReu]}, fm2, fm1]*
     flTr[FFA[LVLReu]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRReu]}, fm2, fm1]*flTr[FFA[LVRReu]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*flTr[FFA[LV1LRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm2, fm1]*
     flTr[FFA[LVRRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*flTr[FFB[LVRRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*flTr[FFA[LV1LLud]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*
     flTr[FFB[LV1LRdu]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     flTr[FFB[LV1LLud]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*flTr[FFB[LV1LRud]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*
     flTr[FFA[LVLLeu]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*flTr[FFB[LVLRue]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*flTr[FFA[LV1LRud]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*
     flTr[FFA[LV1RRud]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (-3*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (32*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(32*EpsilonUV*Nc^2*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*
     q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LV1LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*
     flTr[FFA[LV1LRdu]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*flTr[FFB[LV1RRud]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     flTr[FFB[LV1LLud]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*flTr[FFB[LV1LRud]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*
     flTr[FFA[LVRReu]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*flTr[FFA[LVLLeu]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*
     flTr[FFB[LVLRue]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*
     flTr[FFA[LV1LRuu]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*flTr[FFA[LVRRuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     flTr[FFB[LVRRuu]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV1RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Nc*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*
     flTr[FFA[LV1LRdu]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*flTr[FFB[LV1RRud]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLReu]}, fm2, fm1]*
     flTr[FFA[LVLReu]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRReu]}, fm2, fm1]*flTr[FFA[LVRReu]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*flTr[FFA[LV1LRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm2, fm1]*
     flTr[FFA[LVRRuu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*flTr[FFB[LVRRuu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[u, fm2, fm1]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[u, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*flTr[FFA[LV1LRud]]*kd[u, fm2, fm1]*
     q[u]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*
     flTr[FFA[LV1RRud]]*kd[u, fm2, fm1]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LV8LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*Nc*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN2[{FFA[LV1LLud]}, {FFB[LV1LLud]}, 
      fm2, fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*flTr[FFB[LV8LLud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     flTr[FFB[LV8LRud]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*flTr[FFB[LV8LRuu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm3]*
     flTr[FFA[LV8LLud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*flTr[FFB[LV8LRdd]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     flTr[FFB[LV8LRdu]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8LLud]}, {FFB[LV8LLud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LV8LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LV1LRdd]}, {FFB[LV1LRdd]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[d, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[d, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[d, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm1]*flTr[FFA[LV8LLud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     flTr[FFB[LV8LRdd]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm1]*flTr[FFB[LV8LRdu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LV8LRdd]}, {FFB[LV8LRdd]}, fm2, 
      fm1, fm4, fm3]*q[d]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][LV8LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  (3*CF*g^2*Nc*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN2[{FFA[LV1LRdu]}, {FFB[LV1LRdu]}, 
      fm4, fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   (3*CF*g^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, 
      fm3, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, 
      fm4, fm3, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*flTr[FFA[LV8LRdu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*
     flTr[FFA[LV8LRuu]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*flTr[FFB[LV8RRud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm3]*
     flTr[FFA[LV8LLud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*flTr[FFB[LV8LRdd]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     flTr[FFB[LV8LRdu]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8LRdu]}, {FFB[LV8LRdu]}, fm4, fm3, fm2, fm1]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LV8LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*CF*g^2*Nc*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc^2*FCHN2[{FFA[LV1LRud]}, {FFB[LV1LRud]}, 
      fm2, fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) - 
   (3*CF*g^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) - (3*g^2*Nc^3*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, 
      fm2, fm1, fm4, fm3])/(16*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*flTr[FFB[LV8LLud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     flTr[FFB[LV8LRud]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*flTr[FFB[LV8LRuu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) - 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8LRud]}, {FFB[LV8LRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LV8LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (-3*g^2*FCHN2[{FFA[LV1LRuddu]}, {FFB[LV1LRuddu]}, fm2, fm3, fm4, fm1])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1])/
    (16*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, 
      fm2, fm3, fm4, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LV8LRuddu]}, {FFB[LV8LRuddu]}, fm2, fm3, fm4, fm1]*
     q[u]^2)/(16*EpsilonUV*Pi^2), 
 \[Delta][LV8LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LV1LRuu]}, {FFB[LV1LRuu]}, fm2, fm1, fm4, fm3])/
    (8*EpsilonUV*Pi^2) + (3*g^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Nc*Pi^2) - 
   (3*g^2*Nc*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, fm1, fm4, fm3])/
    (16*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm3]*
     flTr[FFA[LV8LRdu]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm3]*flTr[FFA[LV8LRuu]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm3]*
     flTr[FFB[LV8RRud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*flTr[FFB[LV8LLud]]*kd[u, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     flTr[FFB[LV8LRud]]*kd[u, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*flTr[FFB[LV8LRuu]]*kd[u, fm4, fm3])/
    (48*EpsilonUV*Pi^2) - (3*e^2*FCHN2[{FFA[LV8LRuu]}, {FFB[LV8LRuu]}, fm2, 
      fm1, fm4, fm3]*q[u]^2)/(8*EpsilonUV*Pi^2), 
 \[Delta][LV8RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*CF*g^2*Nc*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) + (3*g^2*Nc^2*FCHN2[{FFA[LV1RRud]}, {FFB[LV1RRud]}, 
      fm2, fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3])/
    (4*EpsilonUV*Pi^2) - (3*g^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, 
      fm1, fm4, fm3])/(8*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[d, fm4, fm3])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*flTr[FFA[LV8LRdu]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*
     flTr[FFA[LV8LRuu]]*kd[d, fm4, fm3])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*flTr[FFB[LV8RRud]]*kd[d, fm4, fm3])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*
     kd[u, fm2, fm1])/(24*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*
     flTr[FFA[LV8LRdd]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*flTr[FFA[LV8LRud]]*kd[u, fm2, fm1])/
    (48*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*
     flTr[FFA[LV8RRud]]*kd[u, fm2, fm1])/(48*EpsilonUV*Pi^2) - 
   (3*CF*e^2*Nc*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*
     q[d]*q[u])/(4*EpsilonUV*Pi^2) + 
   (3*e^2*Nc^2*FCHN2[{FFA[LV8RRud]}, {FFB[LV8RRud]}, fm2, fm1, fm4, fm3]*q[d]*
     q[u])/(8*EpsilonUV*Pi^2), \[Delta][LVLLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[d, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[d, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm3]*flTr[FFA[LV8LLud]]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*
     flTr[FFB[LV8LRdd]]*kd[d, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*flTr[FFB[LV8LRdu]]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) + (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LLud]}, fm4, fm1]*
     flTr[FFA[LV8LLud]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*flTr[FFB[LV8LRdd]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm1]*
     flTr[FFB[LV8LRdu]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm3]*flTr[FFA[LV8LLud]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*
     flTr[FFB[LV8LRdd]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm3]*flTr[FFB[LV8LRdu]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LLud]}, fm2, fm1]*
     flTr[FFA[LV8LLud]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*flTr[FFB[LV8LRdd]]*kd[d, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRdu]}, fm2, fm1]*
     flTr[FFB[LV8LRdu]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLdd]}, {FFB[LVLLdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm2, fm1]*flTr[FFA[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     flTr[FFB[LV1LRdd]]*kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm2, fm1]*flTr[FFB[LVLLdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*
     flTr[FFA[LVLLed]]*kd[d, fm2, fm1]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*flTr[FFB[LVLRde]]*kd[d, fm2, fm1]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLed]}, fm2, fm1]*
     flTr[FFA[LVLLed]]*kd[d, fm4, fm3]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRde]}, fm2, fm1]*flTr[FFB[LVLRde]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*
     flTr[FFA[LV1LLud]]*kd[d, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*flTr[FFB[LV1LRdu]]*kd[d, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm2, fm1]*
     flTr[FFA[LV1LLud]]*kd[d, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm2, fm1]*flTr[FFB[LV1LRdu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2), 
 \[Delta][LVLLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLed]}, {FFB[LVLLed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*
     flTr[FFA[LVLLee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*flTr[FFB[LVLLee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*
     flTr[FFB[LVLRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*flTr[FFB[LVLLeu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*
     flTr[FFB[LVLReu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*flTr[FFA[LV1LLud]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*
     flTr[FFB[LV1LRdu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm3]*flTr[FFB[LVLLed]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm3]*
     flTr[FFB[LVLRed]]*kd[e, fm2, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm4, fm1]*flTr[FFB[LVLLed]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm4, fm1]*
     flTr[FFB[LVLRed]]*kd[e, fm2, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm3]*flTr[FFB[LVLLed]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm3]*
     flTr[FFB[LVLRed]]*kd[e, fm4, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[e, fm4, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLee]}, {FFB[LVLLee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm3]*flTr[FFA[LVLLee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm4, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*flTr[FFB[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm4, fm1]*flTr[FFA[LVLLee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm4, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*flTr[FFB[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm3]*flTr[FFA[LVLLee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm3]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*flTr[FFB[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm3]*
     flTr[FFB[LVLLeu]]*kd[e, fm2, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm3]*flTr[FFB[LVLReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm4, fm1]*
     flTr[FFB[LVLLeu]]*kd[e, fm2, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm4, fm1]*flTr[FFB[LVLReu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm3]*
     flTr[FFB[LVLLeu]]*kd[e, fm4, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm3]*flTr[FFB[LVLReu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[e, fm4, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2), 
 \[Delta][LVLLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm4, fm3]*flTr[FFB[LV1LLud]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm4, fm3]*
     flTr[FFB[LV1LRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm4, fm3]*flTr[FFA[LVLLeu]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*
     flTr[FFB[LVLRue]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLeu]}, {FFB[LVLLeu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm4, fm3]*
     flTr[FFA[LVLLuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*flTr[FFB[LV1LRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*
     flTr[FFB[LVLLuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][LVLLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*kd[u, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*
     kd[u, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm4, fm3]*flTr[FFB[LV8LLud]]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm4, fm3]*
     flTr[FFB[LV8LRud]]*kd[u, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*flTr[FFB[LV8LRuu]]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) + (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LLud]}, fm4, fm1]*
     flTr[FFB[LV8LLud]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRud]}, fm4, fm1]*flTr[FFB[LV8LRud]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     flTr[FFB[LV8LRuu]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm3]*flTr[FFB[LV8LLud]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm3]*
     flTr[FFB[LV8LRud]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*flTr[FFB[LV8LRuu]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     flTr[FFB[LV8LLud]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*flTr[FFB[LV8LRud]]*kd[u, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     flTr[FFB[LV8LRuu]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm4, fm3]*flTr[FFB[LV1LLud]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm4, fm3]*
     flTr[FFB[LV1LRud]]*kd[u, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*flTr[FFB[LV1LLud]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     flTr[FFB[LV1LRud]]*kd[u, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm4, fm3]*flTr[FFA[LVLLeu]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*
     flTr[FFB[LVLRue]]*kd[u, fm2, fm1]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm2, fm1]*flTr[FFA[LVLLeu]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm2, fm1]*
     flTr[FFB[LVLRue]]*kd[u, fm4, fm3]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVLLuu]}, {FFB[LVLLuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm4, fm3]*flTr[FFA[LVLLuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*
     flTr[FFB[LV1LRuu]]*kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*flTr[FFB[LVLLuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm2, fm1]*flTr[FFA[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     flTr[FFB[LV1LRuu]]*kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*flTr[FFB[LVLLuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN2[{FFA[LVLL\[Nu]edu]}, {FFB[LVLL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[e]*q[u])/(16*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLL\[Nu]\[Nu][fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta][LVLRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     flTr[FFB[LVRRed]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRde]}, {FFB[LVLRde]}, fm4, fm3, fm2, fm1]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*
     flTr[FFA[LVLRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*flTr[FFA[LVRRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*
     flTr[FFB[LVRRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd], FFB[LVLLdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLdd], FFA[LVLLdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLLdd]}, fm4, fm3]*flTr[FFA[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     flTr[FFB[LV1LRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*flTr[FFB[LVLLdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLed]}, fm4, fm3]*flTr[FFA[LVLLed]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     flTr[FFB[LVLRde]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*flTr[FFA[LVLRue]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*
     flTr[FFB[LVRReu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LLud]}, fm4, fm3]*flTr[FFA[LV1LLud]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*
     flTr[FFB[LV1LRdu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRed]}, {FFB[LVLRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*
     flTr[FFA[LVLLee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*flTr[FFB[LVLLee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*
     flTr[FFB[LVLRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*flTr[FFB[LVLLeu]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*
     flTr[FFB[LVLReu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*flTr[FFA[LV1LRud]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*
     flTr[FFA[LV1RRud]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm3]*flTr[FFA[LVLRde]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm3]*
     flTr[FFB[LVRRed]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRee]}, {FFB[LVLRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRee]}, fm4, fm3]*
     flTr[FFA[LVLRee]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRee]}, fm4, fm3]*flTr[FFA[LVRRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*
     flTr[FFB[LVRRee]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[e, fm4, fm3]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm3]*
     flTr[FFA[LVLRue]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm3]*flTr[FFB[LVRReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*
     flTr[FFA[LVRReu]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLLed]}, fm2, fm1]*flTr[FFB[LVLLed]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     flTr[FFB[LVLRed]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLReu]}, {FFB[LVLReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*
     flTr[FFA[LV1LRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*flTr[FFA[LVRRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     flTr[FFB[LVRRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee], FFB[LVLLee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLLee], FFA[LVLLee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLee]}, fm2, fm1]*flTr[FFA[LVLLee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*
     flTr[FFB[LVLLee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*flTr[FFB[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     flTr[FFB[LVLLeu]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLReu]}, fm2, fm1]*flTr[FFB[LVLReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][LVLRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (e^2*Nc*FCHN[{FFA[LV1LLud]}, fm4, fm3]*flTr[FFB[LV1LLud]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1LRud]}, fm4, fm3]*
     flTr[FFB[LV1LRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLeu]}, fm4, fm3]*flTr[FFA[LVLLeu]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*
     flTr[FFB[LVLRue]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     flTr[FFB[LVRRed]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) - 
   (3*e^2*FCHN2[{FFA[LVLRue]}, {FFB[LVLRue]}, fm4, fm3, fm2, fm1]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVLLuu], FFB[LVLLuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLLuu], FFA[LVLLuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLLuu]}, fm4, fm3]*
     flTr[FFA[LVLLuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*flTr[FFB[LV1LRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*
     flTr[FFB[LVLLuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[e, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[e, fm4, fm3]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[e, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LVLR\[Nu]edu]}, {FFB[LVLR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][LVLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]d]]*
     kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]e]]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLL\[Nu]u]]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LVLR\[Nu]u]]*
     kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2), 
 \[Delta][LVRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*e^2*FCHN2[{FFA[LVRL\[Nu]edu]}, {FFB[LVRL\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[d]*q[e])/(16*EpsilonUV*Pi^2), 
 \[Delta][LVRRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*flTr[FFA[LV8LRdd]]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm3]*
     flTr[FFA[LV8LRud]]*kd[d, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm3]*flTr[FFA[LV8RRud]]*kd[d, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) + (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm1]*
     kd[d, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm1]*kd[d, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdd]}, fm4, fm1]*
     flTr[FFA[LV8LRdd]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRud]}, fm4, fm1]*flTr[FFA[LV8LRud]]*kd[d, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8RRud]}, fm4, fm1]*
     flTr[FFA[LV8RRud]]*kd[d, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm3]*kd[d, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm3]*
     kd[d, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRdd]}, fm2, fm3]*flTr[FFA[LV8LRdd]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRud]}, fm2, fm3]*
     flTr[FFA[LV8LRud]]*kd[d, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8RRud]}, fm2, fm3]*flTr[FFA[LV8RRud]]*kd[d, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm1]*
     kd[d, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm1]*kd[d, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRdd]}, fm2, fm1]*
     flTr[FFA[LV8LRdd]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRud]}, fm2, fm1]*flTr[FFA[LV8LRud]]*kd[d, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8RRud]}, fm2, fm1]*
     flTr[FFA[LV8RRud]]*kd[d, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm2, fm1, fm4, fm3]*q[d]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRdd]}, {FFB[LVRRdd]}, fm4, 
      fm3, fm2, fm1]*q[d]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[d, fm2, fm1]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[d, fm2, fm1]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm2, fm1]*flTr[FFA[LV1LRdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm2, fm1]*
     flTr[FFA[LVRRdd]]*kd[d, fm4, fm3]*q[d]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm2, fm1]*flTr[FFB[LVRRdd]]*kd[d, fm4, fm3]*
     q[d]^2)/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*
     flTr[FFA[LVLRed]]*kd[d, fm2, fm1]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*flTr[FFA[LVRRed]]*kd[d, fm2, fm1]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRed]}, fm2, fm1]*
     flTr[FFA[LVLRed]]*kd[d, fm4, fm3]*q[d]*q[e])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRed]}, fm2, fm1]*flTr[FFA[LVRRed]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*
     flTr[FFA[LV1LRud]]*kd[d, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*flTr[FFA[LV1RRud]]*kd[d, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm2, fm1]*
     flTr[FFA[LV1LRud]]*kd[d, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm2, fm1]*flTr[FFA[LV1RRud]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2), 
 \[Delta][LVRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[d, fm4, fm3]*
     q[d]^2)/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     flTr[FFB[LVRRed]]*kd[d, fm4, fm3]*q[d]^2)/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRed]}, {FFB[LVRRed]}, fm2, fm1, fm4, fm3]*q[d]*q[e])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*
     flTr[FFA[LVLRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*flTr[FFA[LVRRee]]*kd[d, fm4, fm3]*q[d]*
     q[e])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*
     flTr[FFB[LVRRee]]*kd[d, fm4, fm3]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd], FFB[LVRRdd]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRdd], FFA[LVRRdd]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*flTr[FFA[LV1LRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRdd]}, fm4, fm3]*
     flTr[FFA[LVRRdd]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*flTr[FFB[LVRRdd]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRed]}, fm4, fm3]*flTr[FFA[LVLRed]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRed]}, fm4, fm3]*
     flTr[FFA[LVRRed]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*flTr[FFA[LVLRue]]*kd[d, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*
     flTr[FFB[LVRReu]]*kd[d, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRud]}, fm4, fm3]*flTr[FFA[LV1LRud]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1RRud]}, fm4, fm3]*
     flTr[FFA[LV1RRud]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2), 
 \[Delta][LVRRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm3]*flTr[FFA[LVLRde]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm3]*
     flTr[FFB[LVRRed]]*kd[e, fm2, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm4, fm1]*flTr[FFA[LVLRde]]*kd[e, fm2, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm4, fm1]*
     flTr[FFB[LVRRed]]*kd[e, fm2, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm3]*flTr[FFA[LVLRde]]*kd[e, fm4, fm1]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm3]*
     flTr[FFB[LVRRed]]*kd[e, fm4, fm1]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[e, fm4, fm3]*
     q[d]*q[e])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     flTr[FFB[LVRRed]]*kd[e, fm4, fm3]*q[d]*q[e])/(96*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, fm1, fm4, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm2, 
      fm3, fm4, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, fm1, fm2, fm3]*q[e]^2)/
    (32*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRee]}, {FFB[LVRRee]}, fm4, 
      fm3, fm2, fm1]*q[e]^2)/(32*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm3]*flTr[FFA[LVLRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*flTr[FFB[LVRRee]]*kd[e, fm2, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm4, fm1]*flTr[FFA[LVLRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm4, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm2, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm4, fm1]*flTr[FFB[LVRRee]]*kd[e, fm2, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm3]*flTr[FFA[LVLRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm3]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm1]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm3]*flTr[FFB[LVRRee]]*kd[e, fm4, fm1]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[e, fm4, fm3]*q[e]^2)/(96*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[e, fm4, fm3]*
     q[e]^2)/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm3]*
     flTr[FFA[LVLRue]]*kd[e, fm2, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm3]*flTr[FFB[LVRReu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm4, fm1]*
     flTr[FFA[LVLRue]]*kd[e, fm2, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm4, fm1]*flTr[FFB[LVRReu]]*kd[e, fm2, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm3]*
     flTr[FFA[LVLRue]]*kd[e, fm4, fm1]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm3]*flTr[FFB[LVRReu]]*kd[e, fm4, fm1]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[e, fm4, fm3]*q[e]*q[u])/(96*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[e, fm4, fm3]*
     q[e]*q[u])/(96*EpsilonUV*Pi^2), 
 \[Delta][LVRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[e, fm2, fm1]*
     q[d]*q[e])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[e, fm2, fm1]*q[d]*q[e])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*kd[e, fm2, fm1]*
     q[e]^2)/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*
     flTr[FFA[LVRReu]]*kd[e, fm2, fm1]*q[e]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVLRde]}, fm2, fm1]*flTr[FFA[LVLRde]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     flTr[FFB[LVRRed]]*kd[u, fm4, fm3]*q[d]*q[u])/(24*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRReu]}, {FFB[LVRReu]}, fm2, fm1, fm4, fm3]*q[e]*q[u])/
    (8*EpsilonUV*Pi^2) + (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*
     flTr[FFA[LV1LRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*flTr[FFA[LVRRuu]]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     flTr[FFB[LVRRuu]]*kd[e, fm2, fm1]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee], FFB[LVRRee]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee], FFA[LVRRee]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLRee]}, fm2, fm1]*flTr[FFA[LVLRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRee]}, fm2, fm1]*
     flTr[FFA[LVRRee]]*kd[u, fm4, fm3]*q[e]*q[u])/(24*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*flTr[FFB[LVRRee]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVLRue]}, fm2, fm1]*
     flTr[FFA[LVLRue]]*kd[u, fm4, fm3]*q[u]^2)/(24*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRReu]}, fm2, fm1]*flTr[FFB[LVRReu]]*kd[u, fm4, fm3]*
     q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][LVRRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (-3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3])/
    (32*EpsilonUV*Nc*Pi^2) + (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, 
      fm3, fm4, fm1])/(32*EpsilonUV*Pi^2) + 
   (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, fm1, fm2, fm3])/
    (32*EpsilonUV*Pi^2) - (3*g^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, 
      fm3, fm2, fm1])/(32*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm3]*flTr[FFA[LV8LRdu]]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm3]*
     flTr[FFA[LV8LRuu]]*kd[u, fm2, fm1])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm3]*flTr[FFB[LV8RRud]]*kd[u, fm2, fm1])/
    (192*EpsilonUV*Nc*Pi^2) + (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm1]*
     kd[u, fm2, fm3])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm1]*kd[u, fm2, fm3])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRdu]}, fm4, fm1]*
     flTr[FFA[LV8LRdu]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm4, fm1]*flTr[FFA[LV8LRuu]]*kd[u, fm2, fm3])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFA[LV8RRud]}, fm4, fm1]*
     flTr[FFB[LV8RRud]]*kd[u, fm2, fm3])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm3]*kd[u, fm4, fm1])/
    (96*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm3]*
     kd[u, fm4, fm1])/(96*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm3]*flTr[FFA[LV8LRdu]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) + (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm3]*
     flTr[FFA[LV8LRuu]]*kd[u, fm4, fm1])/(192*EpsilonUV*Pi^2) + 
   (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm3]*flTr[FFB[LV8RRud]]*kd[u, fm4, fm1])/
    (192*EpsilonUV*Pi^2) - (g^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*
     kd[u, fm4, fm3])/(96*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*kd[u, fm4, fm3])/
    (96*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*
     flTr[FFA[LV8LRdu]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) - 
   (g^2*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*flTr[FFA[LV8LRuu]]*kd[u, fm4, fm3])/
    (192*EpsilonUV*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     flTr[FFB[LV8RRud]]*kd[u, fm4, fm3])/(192*EpsilonUV*Nc*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm4, fm3]*flTr[FFA[LV1LRdu]]*kd[u, fm2, fm1]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm4, fm3]*
     flTr[FFB[LV1RRud]]*kd[u, fm2, fm1]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*flTr[FFA[LV1LRdu]]*kd[u, fm4, fm3]*
     q[d]*q[u])/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     flTr[FFB[LV1RRud]]*kd[u, fm4, fm3]*q[d]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm4, fm3]*flTr[FFA[LVLReu]]*kd[u, fm2, fm1]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm4, fm3]*
     flTr[FFA[LVRReu]]*kd[u, fm2, fm1]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFB[LVLReu]}, fm2, fm1]*flTr[FFA[LVLReu]]*kd[u, fm4, fm3]*q[e]*
     q[u])/(48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRReu]}, fm2, fm1]*
     flTr[FFA[LVRReu]]*kd[u, fm4, fm3]*q[e]*q[u])/(48*EpsilonUV*Pi^2) + 
   (3*e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm2, fm1, fm4, fm3]*q[u]^2)/
    (16*EpsilonUV*Pi^2) + (3*e^2*FCHN2[{FFA[LVRRuu]}, {FFB[LVRRuu]}, fm4, 
      fm3, fm2, fm1]*q[u]^2)/(16*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*flTr[FFA[LV1LRuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm4, fm3]*
     flTr[FFA[LVRRuu]]*kd[u, fm2, fm1]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*flTr[FFB[LVRRuu]]*kd[u, fm2, fm1]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu], FFB[LVRRuu]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (48*EpsilonUV*Pi^2) + (e^2*FCHN[{FFB[LVRRuu], FFA[LVRRuu]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*flTr[FFA[LV1LRuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{FFB[LVRRuu]}, fm2, fm1]*
     flTr[FFA[LVRRuu]]*kd[u, fm4, fm3]*q[u]^2)/(48*EpsilonUV*Pi^2) + 
   (e^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*flTr[FFB[LVRRuu]]*kd[u, fm4, fm3]*
     q[u]^2)/(48*EpsilonUV*Pi^2), 
 \[Delta][LVRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (3*e^2*FCHN2[{FFA[LVRR\[Nu]edu]}, {FFB[LVRR\[Nu]edu]}, fm2, fm1, fm4, fm3]*
    q[e]*q[u])/(16*EpsilonUV*Pi^2), \[Delta][L\[Nu]\[Gamma][fm2_, fm1_]] -> 
  -1/4*(e*Nc*FCHN[{FFA[LTLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]d], Mdag[d]]*
      q[d])/(EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*nf[d]*
     q[d]^2)/(24*EpsilonUV*Pi^2) - (e*FCHN[{FFA[LTLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LTLL\[Nu]e], Mdag[e]]*q[e])/(4*EpsilonUV*Pi^2) + 
   (e^2*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*nf[e]*q[e]^2)/(24*EpsilonUV*Pi^2) - 
   (e*Nc*FCHN[{FFA[LTLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]u], Mdag[u]]*
     q[u])/(4*EpsilonUV*Pi^2) + (e^2*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     nf[u]*q[u]^2)/(24*EpsilonUV*Pi^2), \[Delta][M[d, fm2_, fm1_]] -> 
  (-3*CF*g^2*FCHN[{M[d]}, fm2, fm1])/(16*EpsilonUV*Pi^2) + 
   (3*CF*g*FCHN[{LdGDag, Mdag[d], M[d]}, fm2, fm1])/(8*EpsilonUV*Pi^2) + 
   (3*CF*g*FCHN[{M[d], Mdag[d], LdGDag}, fm2, fm1])/(8*EpsilonUV*Pi^2) - 
   FCHN[{FFA[LS1RRddDag], Mdag[d], M[d], Mdag[d], FFB[LS1RRddDag]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - FCHN[{FFA[LS1RRudduDag], Mdag[u], M[u], Mdag[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], M[d], Mdag[d], FFB[LS8RRddDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], M[u], Mdag[u], FFB[LS8RRudduDag]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LS1RRddDag], Mdag[d], M[d], Mdag[d], FFA[LS1RRddDag]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], M[d], Mdag[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LV1LRdd], M[d], Mdag[d], M[d], FFA[LV1LRdd]}, fm2, fm1]/
    (4*EpsilonUV*Pi^2) - FCHN[{FFB[LV1LRuddu], M[u], Mdag[u], M[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRdd], M[d], Mdag[d], M[d], FFA[LV8LRdd]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRuddu], M[u], Mdag[u], M[u], FFA[LV8LRuddu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], Mdag[d], M[d], Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], Mdag[u], M[u], 
      Mdag[u]])/(8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], Mdag[nu], M[nu], Mdag[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], M[nu], 
      Mdag[nu], M[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], M[e], Mdag[e], M[e]])/
    (8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], Mdag[e], M[e], Mdag[e]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], Mdag[d], M[d], 
      Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Ld\[Gamma]Dag, Mdag[d], M[d]}, fm2, fm1]*q[d])/
    (8*EpsilonUV*Pi^2) + (3*e*FCHN[{M[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1]*
     q[d])/(8*EpsilonUV*Pi^2) - (3*e^2*FCHN[{M[d]}, fm2, fm1]*q[d]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][M[e, fm2_, fm1_]] -> 
  -1/16*FCHN[{FFA[LSRReeDag], Mdag[e], M[e], Mdag[e], FFB[LSRReeDag]}, fm2, 
      fm1]/(EpsilonUV*Pi^2) - FCHN[{FFB[LSRReeDag], Mdag[e], M[e], Mdag[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LVLRee], M[e], Mdag[e], M[e], FFA[LVLRee]}, fm2, fm1]/
    (4*EpsilonUV*Pi^2) + (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], Mdag[nu], M[nu], Mdag[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], M[nu], 
      Mdag[nu], M[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], Mdag[e], M[e], 
      Mdag[e]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], M[d], Mdag[d], M[d]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], M[u], Mdag[u], 
      M[u]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], Mdag[d], M[d], Mdag[d]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], Mdag[e], M[e], 
      Mdag[e]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], Mdag[u], M[u], Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Le\[Gamma]Dag, Mdag[e], M[e]}, fm2, fm1]*q[e])/
    (8*EpsilonUV*Pi^2) + (3*e*FCHN[{M[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1]*
     q[e])/(8*EpsilonUV*Pi^2) - (3*e^2*FCHN[{M[e]}, fm2, fm1]*q[e]^2)/
    (16*EpsilonUV*Pi^2), \[Delta][M[nu, fm2_, fm1_]] -> 
  -1/4*FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], Mdag[nu], 
       FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(EpsilonUV*Pi^2) - 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], Mdag[nu], 
      FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(4*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], 
      M[nu], Mdag[nu]])/(4*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], Mdag[d], M[d], 
      Mdag[d]])/(4*EpsilonUV*Pi^2) + (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], Mdag[e], M[e], Mdag[e]])/(4*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], Mdag[u], M[u], 
      Mdag[u]])/(4*EpsilonUV*Pi^2) + (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], Mdag[nu]])/
    (4*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], M[d], Mdag[d], M[d]])/(4*EpsilonUV*Pi^2) + 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], M[e], Mdag[e], 
      M[e]])/(4*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], M[u], Mdag[u], M[u]])/(4*EpsilonUV*Pi^2), 
 \[Delta][M[u, fm2_, fm1_]] -> (-3*CF*g^2*FCHN[{M[u]}, fm2, fm1])/
    (16*EpsilonUV*Pi^2) + (3*CF*g*FCHN[{LuGDag, Mdag[u], M[u]}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) + (3*CF*g*FCHN[{M[u], Mdag[u], LuGDag}, fm2, fm1])/
    (8*EpsilonUV*Pi^2) - FCHN[{FFA[LS1RRuuDag], Mdag[u], M[u], Mdag[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], M[u], Mdag[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LS1RRudduDag], Mdag[d], M[d], Mdag[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LS1RRuuDag], Mdag[u], M[u], Mdag[u], FFA[LS1RRuuDag]}, fm2, fm1]/
    (16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], M[d], Mdag[d], FFA[LS8RRudduDag]}, 
      fm2, fm1])/(16*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], M[u], Mdag[u], FFA[LS8RRuuDag]}, fm2, 
      fm1])/(16*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LV1LRudduDag], M[d], Mdag[d], M[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(4*EpsilonUV*Pi^2) - 
   FCHN[{FFB[LV1LRuu], M[u], Mdag[u], M[u], FFA[LV1LRuu]}, fm2, fm1]/
    (4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRudduDag], M[d], Mdag[d], M[d], FFA[LV8LRudduDag]}, fm2, 
      fm1])/(4*EpsilonUV*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRuu], M[u], Mdag[u], M[u], FFA[LV8LRuu]}, fm2, fm1])/
    (4*EpsilonUV*Pi^2) + (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], Mdag[u], M[u], Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], Mdag[nu], M[nu], 
      Mdag[nu]])/(8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], M[nu], Mdag[nu], M[nu]])/(8*EpsilonUV*Pi^2) + 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], M[e], Mdag[e], M[e]])/
    (8*EpsilonUV*Pi^2) + (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], Mdag[e], M[e], Mdag[e]])/(8*EpsilonUV*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], Mdag[d], M[d], 
      Mdag[d]])/(8*EpsilonUV*Pi^2) + (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], Mdag[u], M[u], Mdag[u]])/(8*EpsilonUV*Pi^2) + 
   (3*e*FCHN[{Lu\[Gamma]Dag, Mdag[u], M[u]}, fm2, fm1]*q[u])/
    (8*EpsilonUV*Pi^2) + (3*e*FCHN[{M[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1]*
     q[u])/(8*EpsilonUV*Pi^2) - (3*e^2*FCHN[{M[u]}, fm2, fm1]*q[u]^2)/
    (16*EpsilonUV*Pi^2)}


==> anc/counterterms/finiteCountertermsSymmetryBreak.txt <==
{\[Delta]\[Chi][e] -> (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma], M[d], M[d]])/
    (6*Pi^2) - (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma], M[d], Mdag[d]])/(6*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma], Mdag[d], M[d]])/(6*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma], Ld\[Gamma], Mdag[d], Mdag[d]])/(12*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma], M[d], Ld\[Gamma], Mdag[d]])/(6*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma], Mdag[d], Ld\[Gamma], Mdag[d]])/(24*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, M[d], M[d]])/(12*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, M[d], Mdag[d]])/(6*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, Mdag[d], M[d]])/(6*Pi^2) + 
   (e*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, Mdag[d], Mdag[d]])/(6*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma]Dag, M[d], Ld\[Gamma]Dag, M[d]])/(24*Pi^2) - 
   (e*Nc*flTr[Ld\[Gamma]Dag, M[d], Ld\[Gamma]Dag, Mdag[d]])/(6*Pi^2) + 
   (e*flTr[Le\[Gamma], Le\[Gamma], M[e], M[e]])/(6*Pi^2) - 
   (e*flTr[Le\[Gamma], Le\[Gamma], M[e], Mdag[e]])/(6*Pi^2) - 
   (e*flTr[Le\[Gamma], Le\[Gamma], Mdag[e], M[e]])/(6*Pi^2) - 
   (e*flTr[Le\[Gamma], Le\[Gamma], Mdag[e], Mdag[e]])/(12*Pi^2) - 
   (e*flTr[Le\[Gamma], M[e], Le\[Gamma], Mdag[e]])/(6*Pi^2) - 
   (e*flTr[Le\[Gamma], Mdag[e], Le\[Gamma], Mdag[e]])/(24*Pi^2) - 
   (e*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, M[e], M[e]])/(12*Pi^2) - 
   (e*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, M[e], Mdag[e]])/(6*Pi^2) - 
   (e*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, Mdag[e], M[e]])/(6*Pi^2) + 
   (e*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, Mdag[e], Mdag[e]])/(6*Pi^2) - 
   (e*flTr[Le\[Gamma]Dag, M[e], Le\[Gamma]Dag, M[e]])/(24*Pi^2) - 
   (e*flTr[Le\[Gamma]Dag, M[e], Le\[Gamma]Dag, Mdag[e]])/(6*Pi^2) + 
   (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma], M[u], M[u]])/(6*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma], M[u], Mdag[u]])/(6*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma], Mdag[u], M[u]])/(6*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma], Lu\[Gamma], Mdag[u], Mdag[u]])/(12*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma], M[u], Lu\[Gamma], Mdag[u]])/(6*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma], Mdag[u], Lu\[Gamma], Mdag[u]])/(24*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, M[u], M[u]])/(12*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, M[u], Mdag[u]])/(6*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, Mdag[u], M[u]])/(6*Pi^2) + 
   (e*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, Mdag[u], Mdag[u]])/(6*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma]Dag, M[u], Lu\[Gamma]Dag, M[u]])/(24*Pi^2) - 
   (e*Nc*flTr[Lu\[Gamma]Dag, M[u], Lu\[Gamma]Dag, Mdag[u]])/(6*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], M[nu], M[nu]])/(6*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], M[nu], Mdag[nu]])/(3*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], Mdag[nu], M[nu]])/(3*Pi^2) + 
   (e*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], Mdag[nu], Mdag[nu]])/(3*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma], M[nu], L\[Nu]\[Gamma], M[nu]])/(12*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma], M[nu], L\[Nu]\[Gamma], Mdag[nu]])/(3*Pi^2) + 
   (e*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, M[nu], M[nu]])/(3*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, M[nu], Mdag[nu]])/(3*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, Mdag[nu], M[nu]])/(3*Pi^2) - 
   (e*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, Mdag[nu], Mdag[nu]])/
    (6*Pi^2) - (e*flTr[L\[Nu]\[Gamma]Dag, M[nu], L\[Nu]\[Gamma]Dag, 
      Mdag[nu]])/(3*Pi^2) - (e*flTr[L\[Nu]\[Gamma]Dag, Mdag[nu], 
      L\[Nu]\[Gamma]Dag, Mdag[nu]])/(12*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Mdag[d]]*q[d])/(4*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, M[d]]*q[d])/(4*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Mdag[e]]*q[e])/(4*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, M[e]]*q[e])/(4*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Mdag[u]]*q[u])/(4*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][g] -> (g^2*flTr[LdG, Mdag[d]])/(8*Pi^2) + 
   (g^2*flTr[LdGDag, M[d]])/(8*Pi^2) + (g^2*flTr[LuG, Mdag[u]])/(8*Pi^2) + 
   (g^2*flTr[LuGDag, M[u]])/(8*Pi^2) + (g*flTr[LdG, LdG, M[d], M[d]])/
    (12*Pi^2) - (g*flTr[LdG, LdG, M[d], Mdag[d]])/(12*Pi^2) - 
   (g*flTr[LdG, LdG, Mdag[d], M[d]])/(12*Pi^2) - 
   (g*flTr[LdG, LdG, Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (g*flTr[LdG, M[d], LdG, Mdag[d]])/(12*Pi^2) - 
   (g*flTr[LdG, Mdag[d], LdG, Mdag[d]])/(48*Pi^2) - 
   (g*flTr[LdGDag, LdGDag, M[d], M[d]])/(24*Pi^2) - 
   (g*flTr[LdGDag, LdGDag, M[d], Mdag[d]])/(12*Pi^2) - 
   (g*flTr[LdGDag, LdGDag, Mdag[d], M[d]])/(12*Pi^2) + 
   (g*flTr[LdGDag, LdGDag, Mdag[d], Mdag[d]])/(12*Pi^2) - 
   (g*flTr[LdGDag, M[d], LdGDag, M[d]])/(48*Pi^2) - 
   (g*flTr[LdGDag, M[d], LdGDag, Mdag[d]])/(12*Pi^2) + 
   (g*flTr[LuG, LuG, M[u], M[u]])/(12*Pi^2) - 
   (g*flTr[LuG, LuG, M[u], Mdag[u]])/(12*Pi^2) - 
   (g*flTr[LuG, LuG, Mdag[u], M[u]])/(12*Pi^2) - 
   (g*flTr[LuG, LuG, Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (g*flTr[LuG, M[u], LuG, Mdag[u]])/(12*Pi^2) - 
   (g*flTr[LuG, Mdag[u], LuG, Mdag[u]])/(48*Pi^2) - 
   (g*flTr[LuGDag, LuGDag, M[u], M[u]])/(24*Pi^2) - 
   (g*flTr[LuGDag, LuGDag, M[u], Mdag[u]])/(12*Pi^2) - 
   (g*flTr[LuGDag, LuGDag, Mdag[u], M[u]])/(12*Pi^2) + 
   (g*flTr[LuGDag, LuGDag, Mdag[u], Mdag[u]])/(12*Pi^2) - 
   (g*flTr[LuGDag, M[u], LuGDag, M[u]])/(48*Pi^2) - 
   (g*flTr[LuGDag, M[u], LuGDag, Mdag[u]])/(12*Pi^2), 
 \[Delta]\[Chi][LG] -> -1/24*(g*flTr[LdG, LdG])/Pi^2 - 
   (g*flTr[LdGDag, LdGDag])/(24*Pi^2) - (g*flTr[LuG, LuG])/(24*Pi^2) - 
   (g*flTr[LuGDag, LuGDag])/(24*Pi^2), \[Delta]\[Chi][LGt] -> 
  ((I/24)*g*flTr[LdG, LdG])/Pi^2 - ((I/24)*g*flTr[LdGDag, LdGDag])/Pi^2 + 
   ((I/24)*g*flTr[LuG, LuG])/Pi^2 - ((I/24)*g*flTr[LuGDag, LuGDag])/Pi^2, 
 \[Delta]\[Chi][\[Theta]QCD] -> ((-2*I)*flTr[LdG, Mdag[d]])/g + 
   ((2*I)*flTr[LdGDag, M[d]])/g - ((2*I)*flTr[LuG, Mdag[u]])/g + 
   ((2*I)*flTr[LuGDag, M[u]])/g - (((4*I)/3)*flTr[LdG, LdG, M[d], M[d]])/
    g^2 + (((4*I)/3)*flTr[LdG, LdG, M[d], Mdag[d]])/g^2 + 
   (((4*I)/3)*flTr[LdG, LdG, Mdag[d], M[d]])/g^2 + 
   (((2*I)/3)*flTr[LdG, LdG, Mdag[d], Mdag[d]])/g^2 + 
   (((4*I)/3)*flTr[LdG, M[d], LdG, Mdag[d]])/g^2 + 
   ((I/3)*flTr[LdG, Mdag[d], LdG, Mdag[d]])/g^2 - 
   (((2*I)/3)*flTr[LdGDag, LdGDag, M[d], M[d]])/g^2 - 
   (((4*I)/3)*flTr[LdGDag, LdGDag, M[d], Mdag[d]])/g^2 - 
   (((4*I)/3)*flTr[LdGDag, LdGDag, Mdag[d], M[d]])/g^2 + 
   (((4*I)/3)*flTr[LdGDag, LdGDag, Mdag[d], Mdag[d]])/g^2 - 
   ((I/3)*flTr[LdGDag, M[d], LdGDag, M[d]])/g^2 - 
   (((4*I)/3)*flTr[LdGDag, M[d], LdGDag, Mdag[d]])/g^2 - 
   (((4*I)/3)*flTr[LuG, LuG, M[u], M[u]])/g^2 + 
   (((4*I)/3)*flTr[LuG, LuG, M[u], Mdag[u]])/g^2 + 
   (((4*I)/3)*flTr[LuG, LuG, Mdag[u], M[u]])/g^2 + 
   (((2*I)/3)*flTr[LuG, LuG, Mdag[u], Mdag[u]])/g^2 + 
   (((4*I)/3)*flTr[LuG, M[u], LuG, Mdag[u]])/g^2 + 
   ((I/3)*flTr[LuG, Mdag[u], LuG, Mdag[u]])/g^2 - 
   (((2*I)/3)*flTr[LuGDag, LuGDag, M[u], M[u]])/g^2 - 
   (((4*I)/3)*flTr[LuGDag, LuGDag, M[u], Mdag[u]])/g^2 - 
   (((4*I)/3)*flTr[LuGDag, LuGDag, Mdag[u], M[u]])/g^2 + 
   (((4*I)/3)*flTr[LuGDag, LuGDag, Mdag[u], Mdag[u]])/g^2 - 
   ((I/3)*flTr[LuGDag, M[u], LuGDag, M[u]])/g^2 - 
   (((4*I)/3)*flTr[LuGDag, M[u], LuGDag, Mdag[u]])/g^2, 
 \[Delta]\[Chi][\[Theta]QED] -> 
  (((-8*I)/3)*Nc*flTr[Ld\[Gamma], Ld\[Gamma], M[d], M[d]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma], Ld\[Gamma], M[d], Mdag[d]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma], Ld\[Gamma], Mdag[d], M[d]])/e^2 + 
   (((4*I)/3)*Nc*flTr[Ld\[Gamma], Ld\[Gamma], Mdag[d], Mdag[d]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma], M[d], Ld\[Gamma], Mdag[d]])/e^2 + 
   (((2*I)/3)*Nc*flTr[Ld\[Gamma], Mdag[d], Ld\[Gamma], Mdag[d]])/e^2 - 
   (((4*I)/3)*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, M[d], M[d]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, M[d], Mdag[d]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, Mdag[d], M[d]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag, Mdag[d], Mdag[d]])/e^2 - 
   (((2*I)/3)*Nc*flTr[Ld\[Gamma]Dag, M[d], Ld\[Gamma]Dag, M[d]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Ld\[Gamma]Dag, M[d], Ld\[Gamma]Dag, Mdag[d]])/e^2 - 
   (((8*I)/3)*flTr[Le\[Gamma], Le\[Gamma], M[e], M[e]])/e^2 + 
   (((8*I)/3)*flTr[Le\[Gamma], Le\[Gamma], M[e], Mdag[e]])/e^2 + 
   (((8*I)/3)*flTr[Le\[Gamma], Le\[Gamma], Mdag[e], M[e]])/e^2 + 
   (((4*I)/3)*flTr[Le\[Gamma], Le\[Gamma], Mdag[e], Mdag[e]])/e^2 + 
   (((8*I)/3)*flTr[Le\[Gamma], M[e], Le\[Gamma], Mdag[e]])/e^2 + 
   (((2*I)/3)*flTr[Le\[Gamma], Mdag[e], Le\[Gamma], Mdag[e]])/e^2 - 
   (((4*I)/3)*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, M[e], M[e]])/e^2 - 
   (((8*I)/3)*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, M[e], Mdag[e]])/e^2 - 
   (((8*I)/3)*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, Mdag[e], M[e]])/e^2 + 
   (((8*I)/3)*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag, Mdag[e], Mdag[e]])/e^2 - 
   (((2*I)/3)*flTr[Le\[Gamma]Dag, M[e], Le\[Gamma]Dag, M[e]])/e^2 - 
   (((8*I)/3)*flTr[Le\[Gamma]Dag, M[e], Le\[Gamma]Dag, Mdag[e]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma], Lu\[Gamma], M[u], M[u]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma], Lu\[Gamma], M[u], Mdag[u]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma], Lu\[Gamma], Mdag[u], M[u]])/e^2 + 
   (((4*I)/3)*Nc*flTr[Lu\[Gamma], Lu\[Gamma], Mdag[u], Mdag[u]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma], M[u], Lu\[Gamma], Mdag[u]])/e^2 + 
   (((2*I)/3)*Nc*flTr[Lu\[Gamma], Mdag[u], Lu\[Gamma], Mdag[u]])/e^2 - 
   (((4*I)/3)*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, M[u], M[u]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, M[u], Mdag[u]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, Mdag[u], M[u]])/e^2 + 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag, Mdag[u], Mdag[u]])/e^2 - 
   (((2*I)/3)*Nc*flTr[Lu\[Gamma]Dag, M[u], Lu\[Gamma]Dag, M[u]])/e^2 - 
   (((8*I)/3)*Nc*flTr[Lu\[Gamma]Dag, M[u], Lu\[Gamma]Dag, Mdag[u]])/e^2 - 
   (((8*I)/3)*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], M[nu], M[nu]])/e^2 - 
   (((16*I)/3)*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], M[nu], Mdag[nu]])/e^2 - 
   (((16*I)/3)*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], Mdag[nu], M[nu]])/e^2 + 
   (((16*I)/3)*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma], Mdag[nu], Mdag[nu]])/
    e^2 - (((4*I)/3)*flTr[L\[Nu]\[Gamma], M[nu], L\[Nu]\[Gamma], M[nu]])/
    e^2 - (((16*I)/3)*flTr[L\[Nu]\[Gamma], M[nu], L\[Nu]\[Gamma], Mdag[nu]])/
    e^2 - (((16*I)/3)*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, M[nu], 
      M[nu]])/e^2 + (((16*I)/3)*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, 
      M[nu], Mdag[nu]])/e^2 + 
   (((16*I)/3)*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, Mdag[nu], M[nu]])/
    e^2 + (((8*I)/3)*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag, Mdag[nu], 
      Mdag[nu]])/e^2 + (((16*I)/3)*flTr[L\[Nu]\[Gamma]Dag, M[nu], 
      L\[Nu]\[Gamma]Dag, Mdag[nu]])/e^2 + 
   (((4*I)/3)*flTr[L\[Nu]\[Gamma]Dag, Mdag[nu], L\[Nu]\[Gamma]Dag, Mdag[nu]])/
    e^2 - ((4*I)*Nc*flTr[Ld\[Gamma], Mdag[d]]*q[d])/e + 
   ((4*I)*Nc*flTr[Ld\[Gamma]Dag, M[d]]*q[d])/e - 
   ((4*I)*flTr[Le\[Gamma], Mdag[e]]*q[e])/e + 
   ((4*I)*flTr[Le\[Gamma]Dag, M[e]]*q[e])/e - 
   ((4*I)*Nc*flTr[Lu\[Gamma], Mdag[u]]*q[u])/e + 
   ((4*I)*Nc*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/e, 
 \[Delta]\[Chi][LdG[fm2_, fm1_]] -> 
  -1/32*(g^2*LG*Nc*FCHN[{M[d]}, fm2, fm1])/Pi^2 - 
   ((I/32)*g^2*LGt*Nc*FCHN[{M[d]}, fm2, fm1])/Pi^2 - 
   (CF*g*FCHN[{LdG, LdG, M[d]}, fm2, fm1])/(24*Pi^2) + 
   (g*Nc*FCHN[{LdG, LdG, M[d]}, fm2, fm1])/(48*Pi^2) + 
   (CF*g*FCHN[{LdG, LdG, Mdag[d]}, fm2, fm1])/(12*Pi^2) - 
   (g*Nc*FCHN[{LdG, LdG, Mdag[d]}, fm2, fm1])/(24*Pi^2) - 
   (CF*g*FCHN[{LdG, LdGDag, M[d]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1])/(96*Pi^2) - 
   (5*g*Nc*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1])/(48*Pi^2) + 
   (5*g*FCHN[{Ld\[Gamma], Mdag[d], Ld\[Gamma]}, fm2, fm1])/(96*Pi^2) - 
   (g*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1])/(64*Pi^2) - 
   (g*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, fm1])/(32*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, fm1])/(64*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*Pi^2) + (g*Nc*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, 
      fm1])/(64*Pi^2) - (CF*g*FCHN[{M[d], LdG, LdG}, fm2, fm1])/(24*Pi^2) + 
   (g*Nc*FCHN[{M[d], LdG, LdG}, fm2, fm1])/(48*Pi^2) - 
   (CF*g*FCHN[{M[d], LdGDag, LdG}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{Mdag[d], LdG, LdG}, fm2, fm1])/(12*Pi^2) - 
   (g*Nc*FCHN[{Mdag[d], LdG, LdG}, fm2, fm1])/(24*Pi^2) + 
   (g*FCHN[{LdG}, fm2, fm1]*flTr[LdG, Mdag[d]])/(8*Pi^2) + 
   (g*FCHN[{LdG}, fm2, fm1]*flTr[LdGDag, M[d]])/(8*Pi^2) + 
   (g*FCHN[{LdG}, fm2, fm1]*flTr[LuG, Mdag[u]])/(8*Pi^2) + 
   (g*FCHN[{LdG}, fm2, fm1]*flTr[LuGDag, M[u]])/(8*Pi^2) - 
   (e*FCHN[{LdG, Ld\[Gamma]Dag, M[d]}, fm2, fm1]*q[d])/(16*Pi^2) - 
   (e*FCHN[{LdG, Mdag[d], Ld\[Gamma]}, fm2, fm1]*q[d])/(48*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], LdG, M[d]}, fm2, fm1]*q[d])/(24*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], LdG, Mdag[d]}, fm2, fm1]*q[d])/(12*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Mdag[d], LdG}, fm2, fm1]*q[d])/(48*Pi^2) - 
   (e*FCHN[{M[d], LdG, Ld\[Gamma]}, fm2, fm1]*q[d])/(24*Pi^2) - 
   (e*FCHN[{M[d], Ld\[Gamma]Dag, LdG}, fm2, fm1]*q[d])/(16*Pi^2) + 
   (e*FCHN[{Mdag[d], LdG, Ld\[Gamma]}, fm2, fm1]*q[d])/(12*Pi^2), 
 \[Delta]\[Chi][Ld\[Gamma][fm2_, fm1_]] -> 
  -1/24*(CF*g*FCHN[{LdG, Ld\[Gamma], M[d]}, fm2, fm1])/Pi^2 + 
   (CF*g*FCHN[{LdG, Ld\[Gamma], Mdag[d]}, fm2, fm1])/(12*Pi^2) - 
   (CF*g*FCHN[{LdG, Mdag[d], Ld\[Gamma]}, fm2, fm1])/(48*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], LdGDag, M[d]}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{Ld\[Gamma], Mdag[d], LdG}, fm2, fm1])/(48*Pi^2) - 
   (CF*g*FCHN[{M[d], LdGDag, Ld\[Gamma]}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{M[d], Ld\[Gamma], LdG}, fm2, fm1])/(24*Pi^2) + 
   (CF*g*FCHN[{Mdag[d], Ld\[Gamma], LdG}, fm2, fm1])/(12*Pi^2) + 
   (5*CF*e*FCHN[{LdG, Mdag[d], LdG}, fm2, fm1]*q[d])/(96*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma], M[d]}, fm2, fm1]*q[d])/(24*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma], Mdag[d]}, fm2, fm1]*q[d])/(12*Pi^2) - 
   (e*FCHN[{Ld\[Gamma], Ld\[Gamma]Dag, M[d]}, fm2, fm1]*q[d])/(16*Pi^2) + 
   (e*FCHN[{Ld\[Gamma], Mdag[d], Ld\[Gamma]}, fm2, fm1]*q[d])/(96*Pi^2) - 
   (e*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, fm1]*q[d])/(32*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1]*q[d])/
    (32*Pi^2) - (e*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, fm1]*
     q[d])/(32*Pi^2) - (CF*e*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, 
      fm1]*q[d])/(32*Pi^2) - (e*FCHN[{M[d], Ld\[Gamma], Ld\[Gamma]}, fm2, 
      fm1]*q[d])/(24*Pi^2) - (e*FCHN[{M[d], Ld\[Gamma]Dag, Ld\[Gamma]}, fm2, 
      fm1]*q[d])/(16*Pi^2) + (e*FCHN[{Mdag[d], Ld\[Gamma], Ld\[Gamma]}, fm2, 
      fm1]*q[d])/(12*Pi^2) + (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma], Mdag[d]]*q[d])/(4*Pi^2) + 
   (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma]Dag, M[d]]*q[d])/
    (4*Pi^2) + (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], Mdag[e]]*
     q[e])/(4*Pi^2) + (e*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma]Dag, M[e]]*q[e])/(4*Pi^2) + 
   (e*FCHN[{FFB[LTRRed]}, fm2, fm1]*flTr[FFA[LTRRed], Mdag[e]]*q[e])/
    (4*Pi^2) - (e*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, fm2, fm1]*
     q[u])/(32*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, 
      fm2, fm1]*q[u])/(32*Pi^2) + (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma], Mdag[u]]*q[u])/(4*Pi^2) + 
   (e*Nc*FCHN[{Ld\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/
    (4*Pi^2), \[Delta]\[Chi][Le\[Gamma][fm2_, fm1_]] -> 
  (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma], Mdag[d]]*q[d])/
    (4*Pi^2) + (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma]Dag, M[d]]*
     q[d])/(4*Pi^2) + (e*Nc*FCHN[{FFA[LTRRed]}, fm2, fm1]*
     flTr[FFB[LTRRed], Mdag[d]]*q[d])/(4*Pi^2) - 
   (e*FCHN[{Le\[Gamma], Le\[Gamma], M[e]}, fm2, fm1]*q[e])/(24*Pi^2) + 
   (e*FCHN[{Le\[Gamma], Le\[Gamma], Mdag[e]}, fm2, fm1]*q[e])/(12*Pi^2) - 
   (e*FCHN[{Le\[Gamma], Le\[Gamma]Dag, M[e]}, fm2, fm1]*q[e])/(16*Pi^2) + 
   (e*FCHN[{Le\[Gamma], Mdag[e], Le\[Gamma]}, fm2, fm1]*q[e])/(96*Pi^2) - 
   (e*FCHN[{FFA[LSRRee], Mdag[e], FFB[LSRRee]}, fm2, fm1]*q[e])/(32*Pi^2) - 
   (e*FCHN[{FFB[LSRRee], Mdag[e], FFA[LSRRee]}, fm2, fm1]*q[e])/(32*Pi^2) - 
   (e*FCHN[{M[e], Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(24*Pi^2) - 
   (e*FCHN[{M[e], Le\[Gamma]Dag, Le\[Gamma]}, fm2, fm1]*q[e])/(16*Pi^2) + 
   (e*FCHN[{Mdag[e], Le\[Gamma], Le\[Gamma]}, fm2, fm1]*q[e])/(12*Pi^2) + 
   (e*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], Mdag[e]]*q[e])/(4*Pi^2) + 
   (e*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma]Dag, M[e]]*q[e])/(4*Pi^2) + 
   (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma], Mdag[u]]*q[u])/
    (4*Pi^2) + (e*Nc*FCHN[{Le\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma]Dag, M[u]]*
     q[u])/(4*Pi^2) + (e*Nc*FCHN[{FFA[LTRReu]}, fm2, fm1]*
     flTr[FFB[LTRReu], Mdag[u]]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LS1RRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS1RRud[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS1RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 0, 
 \[Delta]\[Chi][LS1RRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS8RRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS8RRud[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS8RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 0, 
 \[Delta]\[Chi][LS8RRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LSLLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSLLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*FCHN[{FFB[LSRLduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*FCHN[{FFB[LSRLduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) + (g^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*
     FCHN[{FFB[LSRLuud]}, fm4, fm2])/(4*Pi^2) + 
   (g^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*FCHN[{FFB[LSRLuud]}, fm4, fm2])/
    (4*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*
     FCHN[{FFB[LSLRuud]}, fm4, fm2]*q[d]*q[e])/(2*Pi^2) - 
   (e^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*FCHN[{FFB[LSRLduu]}, fm1, fm2]*q[d]*
     q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*
     FCHN[{FFB[LSLRduu]}, fm1, fm2]*q[e]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*FCHN[{FFB[LSRLuud]}, fm4, fm2]*q[u]^2)/
    (2*Pi^2), \[Delta]\[Chi][LSLLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSRLddu]}, fm1, fm3]*FCHN[{FFB[LSRLddu]}, fm4, fm2])/
    (3*Pi^2) - (g^2*FCHN[{FFA[LSRLdud]}, fm3, fm4]*FCHN[{FFB[LSRLdud]}, fm1, 
      fm2])/(6*Pi^2) - (e^2*FCHN[{FFA[LSRLddu]}, fm1, fm3]*
     FCHN[{FFB[LSRLddu]}, fm4, fm2]*q[d]^2)/(2*Pi^2) + 
   (e^2*FCHN[{FFA[LSRLdud]}, fm3, fm4]*FCHN[{FFB[LSRLdud]}, fm1, fm2]*q[d]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]d]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LSLR\[Nu]d]}, fm4, fm3]*q[d]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(4*Pi^2), \[Delta]\[Chi][LSLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSLR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]u]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LSLR\[Nu]u]}, fm4, fm3]*q[u]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSLL\[Nu]\[Nu][fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LSLRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSLRddu[fm1_, fm3_, fm2_, fm4_]] -> 0, 
 \[Delta]\[Chi][LSLRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*FCHN[{FFB[LSRRduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*FCHN[{FFB[LSRRduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*
     FCHN[{FFB[LSRRduu]}, fm1, fm2]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*FCHN[{FFB[LSLLduu]}, fm1, fm2]*q[e]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSLRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSRRudd]}, fm4, fm3]*FCHN[{FFB[LSRRudd]}, fm2, fm1])/
    (6*Pi^2) - (e^2*FCHN[{FFA[LSRRudd]}, fm4, fm3]*FCHN[{FFB[LSRRudd]}, fm2, 
      fm1]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSLRuud[fm1_, fm3_, fm4_, fm2_]] -> 0, 
 \[Delta]\[Chi][LSLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]d]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LSLL\[Nu]d]}, fm4, fm3]*q[d]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(4*Pi^2), \[Delta]\[Chi][LSLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSLL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]u]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LSLL\[Nu]u]}, fm4, fm3]*q[u]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSRLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*
     FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSRLddu[fm1_, fm3_, fm4_, fm2_]] -> 0, 
 \[Delta]\[Chi][LSRLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  -1/6*(g^2*FCHN[{FFA[LSLLudd]}, fm4, fm3]*FCHN[{FFB[LSLLudd]}, fm1, fm2])/
     Pi^2 + (e^2*FCHN[{FFA[LSLLudd]}, fm4, fm3]*FCHN[{FFB[LSLLudd]}, fm1, 
      fm2]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSRLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*FCHN[{FFB[LSLLduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*FCHN[{FFB[LSLLduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*
     FCHN[{FFB[LSLLduu]}, fm1, fm2]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*FCHN[{FFB[LSRRduu]}, fm1, fm2]*q[e]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSRLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRRed]}, fm2, fm1]*FCHN[{FFB[LSRRed]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRRed]}, fm2, fm1]*FCHN[{FFB[LSRRed]}, fm4, 
      fm3]*q[d]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     FCHN[{FFB[LSRRedDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSRLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRReu]}, fm2, fm1]*FCHN[{FFB[LSRReu]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     FCHN[{FFB[LSRReuDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRReu]}, fm2, fm1]*FCHN[{FFB[LSRReu]}, fm4, fm3]*q[u]^2)/
    (4*Pi^2), \[Delta]\[Chi][LSRLuud[fm1_, fm3_, fm4_, fm2_]] -> 0, 
 \[Delta]\[Chi][LSRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSRR\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSRR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSRR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSRRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*
     FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSRRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*FCHN[{FFB[LSLRduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*FCHN[{FFB[LSLRduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) + (g^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*
     FCHN[{FFB[LSLRuud]}, fm4, fm2])/(4*Pi^2) + 
   (g^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*FCHN[{FFB[LSLRuud]}, fm4, fm2])/
    (4*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*
     FCHN[{FFB[LSRLuud]}, fm4, fm2]*q[d]*q[e])/(2*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*FCHN[{FFB[LSLRduu]}, fm1, fm2]*q[d]*
     q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*
     FCHN[{FFB[LSRLduu]}, fm1, fm2]*q[e]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*FCHN[{FFB[LSLRuud]}, fm4, fm2]*q[u]^2)/
    (2*Pi^2), \[Delta]\[Chi][LSRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRLed]}, fm2, fm1]*FCHN[{FFB[LSRLed]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRLed]}, fm2, fm1]*FCHN[{FFB[LSRLed]}, fm4, 
      fm3]*q[d]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     FCHN[{FFB[LSRLedDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSRRee[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LSRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRLeu]}, fm2, fm1]*FCHN[{FFB[LSRLeu]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     FCHN[{FFB[LSRLeuDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRLeu]}, fm2, fm1]*FCHN[{FFB[LSRLeu]}, fm4, fm3]*q[u]^2)/
    (4*Pi^2), \[Delta]\[Chi][LSRRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLRddu]}, fm1, fm3]*FCHN[{FFB[LSLRddu]}, fm2, fm4])/
    (3*Pi^2) + (g^2*FCHN[{FFA[LSLRudd]}, fm4, fm3]*FCHN[{FFB[LSLRudd]}, fm2, 
      fm1])/(6*Pi^2) - (e^2*FCHN[{FFA[LSLRddu]}, fm1, fm3]*
     FCHN[{FFB[LSLRddu]}, fm2, fm4]*q[d]^2)/(2*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRudd]}, fm4, fm3]*FCHN[{FFB[LSLRudd]}, fm2, fm1]*q[d]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSRL\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSRL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSRL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LTLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTRRed[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTRReu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LuG[fm2_, fm1_]] -> 
  -1/32*(g^2*LG*Nc*FCHN[{M[u]}, fm2, fm1])/Pi^2 - 
   ((I/32)*g^2*LGt*Nc*FCHN[{M[u]}, fm2, fm1])/Pi^2 - 
   (CF*g*FCHN[{LuG, LuG, M[u]}, fm2, fm1])/(24*Pi^2) + 
   (g*Nc*FCHN[{LuG, LuG, M[u]}, fm2, fm1])/(48*Pi^2) + 
   (CF*g*FCHN[{LuG, LuG, Mdag[u]}, fm2, fm1])/(12*Pi^2) - 
   (g*Nc*FCHN[{LuG, LuG, Mdag[u]}, fm2, fm1])/(24*Pi^2) - 
   (CF*g*FCHN[{LuG, LuGDag, M[u]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1])/(96*Pi^2) - 
   (5*g*Nc*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1])/(48*Pi^2) + 
   (5*g*FCHN[{Lu\[Gamma], Mdag[u], Lu\[Gamma]}, fm2, fm1])/(96*Pi^2) - 
   (g*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, fm2, fm1])/(32*Pi^2) - 
   (g*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (32*Pi^2) + (g*Nc*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, 
      fm1])/(64*Pi^2) - (CF*g*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, 
      fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1])/(64*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1])/(64*Pi^2) - 
   (CF*g*FCHN[{M[u], LuG, LuG}, fm2, fm1])/(24*Pi^2) + 
   (g*Nc*FCHN[{M[u], LuG, LuG}, fm2, fm1])/(48*Pi^2) - 
   (CF*g*FCHN[{M[u], LuGDag, LuG}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{Mdag[u], LuG, LuG}, fm2, fm1])/(12*Pi^2) - 
   (g*Nc*FCHN[{Mdag[u], LuG, LuG}, fm2, fm1])/(24*Pi^2) + 
   (g*FCHN[{LuG}, fm2, fm1]*flTr[LdG, Mdag[d]])/(8*Pi^2) + 
   (g*FCHN[{LuG}, fm2, fm1]*flTr[LdGDag, M[d]])/(8*Pi^2) + 
   (g*FCHN[{LuG}, fm2, fm1]*flTr[LuG, Mdag[u]])/(8*Pi^2) + 
   (g*FCHN[{LuG}, fm2, fm1]*flTr[LuGDag, M[u]])/(8*Pi^2) - 
   (e*FCHN[{LuG, Lu\[Gamma]Dag, M[u]}, fm2, fm1]*q[u])/(16*Pi^2) - 
   (e*FCHN[{LuG, Mdag[u], Lu\[Gamma]}, fm2, fm1]*q[u])/(48*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], LuG, M[u]}, fm2, fm1]*q[u])/(24*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], LuG, Mdag[u]}, fm2, fm1]*q[u])/(12*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Mdag[u], LuG}, fm2, fm1]*q[u])/(48*Pi^2) - 
   (e*FCHN[{M[u], LuG, Lu\[Gamma]}, fm2, fm1]*q[u])/(24*Pi^2) - 
   (e*FCHN[{M[u], Lu\[Gamma]Dag, LuG}, fm2, fm1]*q[u])/(16*Pi^2) + 
   (e*FCHN[{Mdag[u], LuG, Lu\[Gamma]}, fm2, fm1]*q[u])/(12*Pi^2), 
 \[Delta]\[Chi][Lu\[Gamma][fm2_, fm1_]] -> 
  -1/24*(CF*g*FCHN[{LuG, Lu\[Gamma], M[u]}, fm2, fm1])/Pi^2 + 
   (CF*g*FCHN[{LuG, Lu\[Gamma], Mdag[u]}, fm2, fm1])/(12*Pi^2) - 
   (CF*g*FCHN[{LuG, Mdag[u], Lu\[Gamma]}, fm2, fm1])/(48*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], LuGDag, M[u]}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{Lu\[Gamma], Mdag[u], LuG}, fm2, fm1])/(48*Pi^2) - 
   (CF*g*FCHN[{M[u], LuGDag, Lu\[Gamma]}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{M[u], Lu\[Gamma], LuG}, fm2, fm1])/(24*Pi^2) + 
   (CF*g*FCHN[{Mdag[u], Lu\[Gamma], LuG}, fm2, fm1])/(12*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
    (32*Pi^2) - (CF*e*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, 
      fm1]*q[d])/(32*Pi^2) + (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma], Mdag[d]]*q[d])/(4*Pi^2) + 
   (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma]Dag, M[d]]*q[d])/
    (4*Pi^2) + (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], Mdag[e]]*
     q[e])/(4*Pi^2) + (e*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma]Dag, M[e]]*q[e])/(4*Pi^2) + 
   (e*FCHN[{FFB[LTRReu]}, fm2, fm1]*flTr[FFA[LTRReu], Mdag[e]]*q[e])/
    (4*Pi^2) + (5*CF*e*FCHN[{LuG, Mdag[u], LuG}, fm2, fm1]*q[u])/(96*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma], M[u]}, fm2, fm1]*q[u])/(24*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma], Mdag[u]}, fm2, fm1]*q[u])/(12*Pi^2) - 
   (e*FCHN[{Lu\[Gamma], Lu\[Gamma]Dag, M[u]}, fm2, fm1]*q[u])/(16*Pi^2) + 
   (e*FCHN[{Lu\[Gamma], Mdag[u], Lu\[Gamma]}, fm2, fm1]*q[u])/(96*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1]*q[u])/(32*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*Pi^2) - (e*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1]*
     q[u])/(32*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, 
      fm1]*q[u])/(32*Pi^2) - (e*FCHN[{M[u], Lu\[Gamma], Lu\[Gamma]}, fm2, 
      fm1]*q[u])/(24*Pi^2) - (e*FCHN[{M[u], Lu\[Gamma]Dag, Lu\[Gamma]}, fm2, 
      fm1]*q[u])/(16*Pi^2) + (e*FCHN[{Mdag[u], Lu\[Gamma], Lu\[Gamma]}, fm2, 
      fm1]*q[u])/(12*Pi^2) + (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma], Mdag[u]]*q[u])/(4*Pi^2) + 
   (e*Nc*FCHN[{Lu\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/
    (4*Pi^2), \[Delta]\[Chi][LV1LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1])/
    (8*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     FCHN[{FFB[LV1LRud]}, fm4, fm3])/(8*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (16*Pi^2) - (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3])/(16*Pi^2) - (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/(32*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(24*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*FCHN[{FFB[LV1LRud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) + (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u])/(24*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*
     q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Pi^2) - (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Pi^2) - (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*
     q[d]*q[u])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*FCHN[{FFB[LS1RRdd]}, fm2, fm3])/
     (Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS1RRdd]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*FCHN[{FFB[LS1RRddDag]}, fm2, fm3])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, fm1])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRddDag]}, fm4, fm1])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*FCHN[{FFB[LS8RRdd]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS8RRdd]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*FCHN[{FFB[LS8RRddDag]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRddDag]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd]}, fm4, fm3]*FCHN[{FFB[LVLLdd]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*
     FCHN[{FFB[LVLLdd]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd]}, fm2, fm1]*FCHN[{FFB[LVLLdd]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLdd]}, fm2, fm1]*
     FCHN[{FFB[LVLLdd]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd]}, fm4, fm3]*FCHN[{FFB[LVRRdd]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*
     FCHN[{FFB[LVRRdd]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd]}, fm2, fm1]*FCHN[{FFB[LVRRdd]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRdd]}, fm2, fm1]*
     FCHN[{FFB[LVRRdd]}, fm4, fm3])/(16*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (24*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[d, fm2, fm1]*
     q[d])/(24*Pi^2) + (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (24*Pi^2) - (e^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS1RRdd]}, fm2, fm3]*q[d]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*FCHN[{FFB[LS1RRdd]}, fm4, fm1]*q[d]^2)/
    (8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3]*q[d]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, fm1]*
     q[d]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3]*q[d]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*FCHN[{FFB[LS8RRdd]}, fm2, fm3]*q[d]^2)/
    (16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS8RRdd]}, fm4, fm1]*q[d]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1]*q[d]^2)/
    (16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3]*q[d]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*FCHN[{FFB[LS8RRddDag]}, fm2, fm3]*
     q[d]^2)/(16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRddDag]}, fm4, fm1]*q[d]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1]*
     q[d]^2)/(16*Nc^2*Pi^2) + (e^2*FCHN[{FFA[LVLLdd]}, fm4, fm3]*
     FCHN[{FFB[LVLLdd]}, fm2, fm1]*q[d]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd]}, fm2, fm1]*FCHN[{FFB[LVLLdd]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVRRdd]}, fm4, fm3]*FCHN[{FFB[LVRRdd]}, fm2, 
      fm1]*q[d]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRdd]}, fm2, fm1]*
     FCHN[{FFB[LVRRdd]}, fm4, fm3]*q[d]^2)/(8*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d]^2)/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/
    (12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(6*Pi^2), 
 \[Delta]\[Chi][LV1LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/(Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     FCHN[{FFB[LV1LLud]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     FCHN[{FFB[LV1RRud]}, fm4, fm3])/(16*Pi^2) + 
   (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d])/(24*Pi^2) + (e^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     FCHN[{FFB[LV1RRud]}, fm4, fm3]*q[d]^2)/(8*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (24*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(24*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*
     q[d]*q[u])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Pi^2) + (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Pi^2) + (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*
     q[d]*q[u])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/(Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     FCHN[{FFB[LV1LLud]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     FCHN[{FFB[LV1RRud]}, fm4, fm3])/(16*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(24*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) + (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (24*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*
     q[d]*q[u])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(g^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, fm3])/
     Pi^2 + (g^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, 
      fm3])/(16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*
     FCHN[{FFB[LS8RRud]}, fm4, fm3])/(32*Nc^3*Pi^2) + 
   (g^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, fm3])/
    (32*Nc*Pi^2) - (g^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS8RRudDag]}, fm4, fm3])/(32*Nc^3*Pi^2) + 
   (g^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*FCHN[{FFB[LS8RRudDag]}, fm4, fm3])/
    (32*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*
     FCHN[{FFB[LS1RRud]}, fm4, fm3]*q[d]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, fm3]*q[d]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*
     FCHN[{FFB[LS8RRud]}, fm4, fm3]*q[d]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*FCHN[{FFB[LS1RRudDag]}, fm4, fm3]*
     q[u]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS8RRudDag]}, fm4, fm3]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*FCHN[{FFB[LS8RRudDag]}, fm4, fm3]*
     q[u]^2)/(16*Nc^2*Pi^2), 
 \[Delta]\[Chi][LV1LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*FCHN[{FFB[LS1RRuu]}, fm2, fm3])/
     (Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuu]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS1RRuuDag]}, fm2, fm3])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, fm1])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuuDag]}, fm4, fm1])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*FCHN[{FFB[LS8RRuu]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuu]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS8RRuuDag]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuuDag]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu]}, fm4, fm3]*FCHN[{FFB[LVLLuu]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*
     FCHN[{FFB[LVLLuu]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu]}, fm2, fm1]*FCHN[{FFB[LVLLuu]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*
     FCHN[{FFB[LVLLuu]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu]}, fm4, fm3]*FCHN[{FFB[LVRRuu]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     FCHN[{FFB[LVRRuu]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu]}, fm2, fm1]*FCHN[{FFB[LVRRuu]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*
     FCHN[{FFB[LVRRuu]}, fm4, fm3])/(16*Pi^2) + 
   (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u])/(24*Pi^2) + (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (24*Pi^2) - (e^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuu]}, fm2, fm3]*q[u]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*FCHN[{FFB[LS1RRuu]}, fm4, fm1]*q[u]^2)/
    (8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3]*q[u]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, fm1]*
     q[u]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*FCHN[{FFB[LS8RRuu]}, fm2, fm3]*q[u]^2)/
    (16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuu]}, fm4, fm1]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1]*q[u]^2)/
    (16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS8RRuuDag]}, fm2, fm3]*
     q[u]^2)/(16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuuDag]}, fm4, fm1]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1]*
     q[u]^2)/(16*Nc^2*Pi^2) + (e^2*FCHN[{FFA[LVLLuu]}, fm4, fm3]*
     FCHN[{FFB[LVLLuu]}, fm2, fm1]*q[u]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu]}, fm2, fm1]*FCHN[{FFB[LVLLuu]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVRRuu]}, fm4, fm3]*FCHN[{FFB[LVRRuu]}, fm2, 
      fm1]*q[u]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRuu]}, fm2, fm1]*
     FCHN[{FFB[LVRRuu]}, fm4, fm3]*q[u]^2)/(8*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u]^2)/
    (24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(24*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/
    (12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(6*Pi^2), 
 \[Delta]\[Chi][LV1RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1])/
    (8*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     FCHN[{FFB[LV1LRud]}, fm4, fm3])/(8*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (16*Pi^2) - (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3])/(16*Pi^2) - (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/(32*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d])/(24*Pi^2) + (e^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*
     FCHN[{FFB[LV1LRdu]}, fm2, fm1]*q[d]^2)/(8*Pi^2) + 
   (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (24*Pi^2) + (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u])/(24*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Nc^2*Pi^2) + (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[d]*q[u])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[u, fm2, fm1]*
     q[d]*q[u])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[u, fm2, fm1]*q[d]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*FCHN[{FFB[LV1LRud]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV8LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (4*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*FCHN[{FFB[LV8LRdu]}, fm2, fm1])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) + (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (24*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3]*q[d]^2)/(8*Pi^2) + 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (24*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     FCHN[{FFB[LV8LRdu]}, fm2, fm1]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LV8LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*FCHN[{FFB[LS1RRdd]}, fm2, fm3])/
     Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*FCHN[{FFB[LS1RRdd]}, fm4, 
      fm1])/(4*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*FCHN[{FFB[LS1RRddDag]}, fm2, 
      fm3])/(8*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRddDag]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, 
      fm1])/(8*Pi^2) - (g^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1])/
    (16*Nc^2*Pi^2) + (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/
    (48*Pi^2) + (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/
    (48*Pi^2) + (CF*g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/
    (48*Pi^2) + (CF*g^2*FCHN[{LdGDag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/
    (48*Pi^2) + (g^2*flTr[LdG, LdG]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (24*Pi^2) + (g^2*flTr[LdGDag, LdGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (24*Pi^2) + (g^2*flTr[LuG, LuG]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (24*Pi^2) + (g^2*flTr[LuGDag, LuGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/
    (24*Pi^2) + (e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (24*Pi^2) + (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1]*
     q[d])/(24*Pi^2) + (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(24*Pi^2) + 
   (e*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/(24*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*FCHN[{FFB[LS1RRdd]}, fm2, fm3]*q[d]^2)/
    (4*Pi^2) - (e^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*FCHN[{FFB[LS1RRdd]}, fm4, 
      fm1]*q[d]^2)/(4*Pi^2) - (e^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3]*q[d]^2)/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, fm1]*
     q[d]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3]*q[d]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1]*q[d]^2)/
    (8*Nc*Pi^2) + (e^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3]*q[d]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1]*
     q[d]^2)/(8*Nc*Pi^2), \[Delta]\[Chi][LV8LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*FCHN[{FFB[LV8LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (24*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3]*q[d]^2)/(8*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/(24*Pi^2) + 
   (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (24*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     FCHN[{FFB[LV8LLud]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LV8LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*FCHN[{FFB[LV8LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/(24*Pi^2) + 
   (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     FCHN[{FFB[LV8LLud]}, fm4, fm3]*q[d]^2)/(8*Pi^2) + 
   (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (24*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (24*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LV8LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, fm3])/
    (8*Nc*Pi^2) - (g^2*Nc*FCHN[{FFA[LS1RRud]}, fm2, fm1]*
     FCHN[{FFB[LS1RRud]}, fm4, fm3])/(8*Pi^2) + 
   (g^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/
    (8*Nc*Pi^2) - (g^2*Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/(8*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, fm3])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS8RRudDag]}, fm4, fm3])/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, fm3]*q[d]^2)/
    (4*Pi^2) + (e^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, 
      fm3]*q[d]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS1RRudDag]}, fm4, fm3]*q[u]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*FCHN[{FFB[LS8RRudDag]}, fm4, fm3]*
     q[u]^2)/(8*Nc*Pi^2), \[Delta]\[Chi][LV8LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*FCHN[{FFB[LS1RRuu]}, fm2, fm3])/
     Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*FCHN[{FFB[LS1RRuu]}, fm4, 
      fm1])/(4*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS1RRuuDag]}, fm2, 
      fm3])/(8*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuuDag]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, 
      fm1])/(8*Pi^2) - (g^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1])/
    (16*Nc^2*Pi^2) + (CF*g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/
    (48*Pi^2) + (CF*g^2*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/
    (48*Pi^2) + (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/
    (48*Pi^2) + (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/
    (24*Pi^2) - (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/
    (48*Pi^2) + (g^2*flTr[LdG, LdG]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (24*Pi^2) + (g^2*flTr[LdGDag, LdGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (24*Pi^2) + (g^2*flTr[LuG, LuG]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (24*Pi^2) + (g^2*flTr[LuGDag, LuGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/
    (24*Pi^2) + (e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (24*Pi^2) + (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u])/(24*Pi^2) + (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(24*Pi^2) + 
   (e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/(24*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*FCHN[{FFB[LS1RRuu]}, fm2, fm3]*q[u]^2)/
    (4*Pi^2) - (e^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*FCHN[{FFB[LS1RRuu]}, fm4, 
      fm1]*q[u]^2)/(4*Pi^2) - (e^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3]*q[u]^2)/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, fm1]*
     q[u]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3]*q[u]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1]*q[u]^2)/
    (8*Nc*Pi^2) + (e^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3]*q[u]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1]*
     q[u]^2)/(8*Nc*Pi^2), \[Delta]\[Chi][LV8RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (4*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*FCHN[{FFB[LV8LRdu]}, fm2, fm1])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) + (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1])/(48*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm4, fm3]*kd[u, fm2, fm1])/(24*Pi^2) + 
   (e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/(24*Pi^2) + 
   (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[d])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     FCHN[{FFB[LV8LRdu]}, fm2, fm1]*q[d]^2)/(8*Pi^2) + 
   (e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/(24*Pi^2) + 
   (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*FCHN[{FFB[LV1LRdd]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV1LRdd]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*FCHN[{FFB[LV8LRdd]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*FCHN[{FFB[LV8LRdd]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/(96*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm1]*kd[d, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm1]*kd[d, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm2, fm3]*kd[d, fm4, fm1])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm2, fm3]*kd[d, fm4, fm1])/(192*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LdGDag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdG]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuG, LuG]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (48*Pi^2) - (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*kd[d, fm2, fm1]*
     q[d])/(96*Nc*Pi^2) - (e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(96*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (48*Pi^2) + (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm1]*kd[d, fm2, fm3]*
     q[d])/(96*Pi^2) + (e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm1]*kd[d, fm2, fm3]*
     q[d])/(96*Pi^2) + (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm2, fm3]*
     kd[d, fm4, fm1]*q[d])/(96*Pi^2) + 
   (e*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm3]*kd[d, fm4, fm1]*q[d])/(96*Pi^2) + 
   (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (48*Pi^2) - (e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d])/(96*Nc*Pi^2) - (e*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(96*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (48*Pi^2) + (e^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     FCHN[{FFB[LV1LRdd]}, fm2, fm1]*q[d]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*q[d]^2)/
    (16*Pi^2) - (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm1]*q[d]^2)/(32*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*FCHN[{FFB[LV8LRdd]}, fm2, fm3]*q[d]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm1]*q[d]^2)/(32*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*q[d]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*kd[d, fm2, fm1]*
     q[d]^2)/(48*Pi^2) + (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2), 
 \[Delta]\[Chi][LVLLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLRed]}, fm2, fm1]*FCHN[{FFB[LVLRed]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLRed]}, fm2, fm1]*FCHN[{FFB[LVLRed]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]*q[e])/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, 
      fm1]*kd[d, fm4, fm3]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*
     q[d]*q[e])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*FCHN[{FFB[LVLRde]}, fm2, fm1]*q[e]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*FCHN[{FFB[LVLRee]}, fm2, fm1]*q[e]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*FCHN[{FFB[LVLRee]}, fm2, 
      fm3]*q[e]^2)/(32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*
     FCHN[{FFB[LVLRee]}, fm4, fm1]*q[e]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*FCHN[{FFB[LVLRee]}, fm4, fm3]*q[e]^2)/
    (32*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(96*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(96*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(96*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (48*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(48*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(96*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (48*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(48*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(24*Pi^2), 
 \[Delta]\[Chi][LVLLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLReu]}, fm2, fm1]*FCHN[{FFB[LVLReu]}, fm4, fm3])/
    (8*Pi^2) + (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e])/(24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*FCHN[{FFB[LVLRue]}, fm2, fm1]*q[e]^2)/
    (8*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, 
      fm3]*kd[e, fm2, fm1]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVLReu]}, fm2, fm1]*FCHN[{FFB[LVLReu]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*FCHN[{FFB[LV1LRuu]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV1LRuu]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*FCHN[{FFB[LV8LRuu]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*FCHN[{FFB[LV8LRuu]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/(96*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm4, fm1]*kd[u, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm4, fm1]*kd[u, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm3]*kd[u, fm4, fm1])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm3]*kd[u, fm4, fm1])/(192*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdG]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdGDag, LdGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuG, LuG]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuGDag, LuGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (48*Pi^2) - (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u])/(96*Nc*Pi^2) - (e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(96*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (48*Pi^2) + (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm4, fm1]*kd[u, fm2, fm3]*
     q[u])/(96*Pi^2) + (e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm1]*kd[u, fm2, fm3]*
     q[u])/(96*Pi^2) + (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm3]*
     kd[u, fm4, fm1]*q[u])/(96*Pi^2) + 
   (e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm3]*kd[u, fm4, fm1]*q[u])/(96*Pi^2) + 
   (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (48*Pi^2) - (e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u])/(96*Nc*Pi^2) - (e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(96*Nc*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (48*Pi^2) + (e^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*
     FCHN[{FFB[LV1LRuu]}, fm2, fm1]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*q[u]^2)/
    (16*Pi^2) - (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm1]*q[u]^2)/(32*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*FCHN[{FFB[LV8LRuu]}, fm2, fm3]*q[u]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm1]*q[u]^2)/(32*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*FCHN[{FFB[LV8LRuu]}, fm4, fm3]*q[u]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u]^2)/(48*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]d]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LVLR\[Nu]d]}, fm4, fm3]*q[d]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(8*Pi^2), \[Delta]\[Chi][LVLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVLR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]u]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LVLR\[Nu]u]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]\[Nu][fm4_, fm3_, fm2_, fm1_]] -> 0, 
 \[Delta]\[Chi][LVLRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{FFA[LVRRed]}, fm2, fm1]*FCHN[{FFB[LVRRed]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVRRed]}, fm2, fm1]*FCHN[{FFB[LVRRed]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (CF*e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]*q[e])/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, 
      fm1]*kd[d, fm4, fm3]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*
     q[d]*q[e])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLed]}, fm2, fm1]*FCHN[{FFB[LVLLed]}, fm4, fm3]*q[e]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLLed]}, fm2, fm1]*FCHN[{FFB[LVLLed]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLed]}, fm2, fm1]*FCHN[{FFB[LVLLed]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]*q[e])/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, 
      fm1]*kd[d, fm4, fm3]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*
     q[d]*q[e])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRed]}, fm2, fm1]*FCHN[{FFB[LVRRed]}, fm4, fm3]*q[e]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN[{FFA[LSRRee]}, fm4, fm1]*FCHN[{FFB[LSRRee]}, fm2, fm3]*
      q[e]^2)/Pi^2 - (e^2*FCHN[{FFA[LSRRee]}, fm2, fm3]*
     FCHN[{FFB[LSRRee]}, fm4, fm1]*q[e]^2)/(8*Pi^2) - 
   (e^2*FCHN[{FFA[LSRReeDag]}, fm4, fm1]*FCHN[{FFB[LSRReeDag]}, fm2, fm3]*
     q[e]^2)/(8*Pi^2) - (e^2*FCHN[{FFA[LSRReeDag]}, fm2, fm3]*
     FCHN[{FFB[LSRReeDag]}, fm4, fm1]*q[e]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee]}, fm4, fm3]*FCHN[{FFB[LVLLee]}, fm2, fm1]*q[e]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*FCHN[{FFB[LVLLee]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*
     FCHN[{FFB[LVRRee]}, fm2, fm1]*q[e]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*FCHN[{FFB[LVRRee]}, fm4, fm3]*q[e]^2)/
    (8*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(6*Pi^2), 
 \[Delta]\[Chi][LVLReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLLeu]}, fm2, fm1]*FCHN[{FFB[LVLLeu]}, fm4, fm3])/
    (8*Pi^2) + (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LVRReu]}, fm2, fm1]*FCHN[{FFB[LVRReu]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*
     q[u])/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(12*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLeu]}, fm2, fm1]*FCHN[{FFB[LVLLeu]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{FFA[LVRReu]}, fm2, fm1]*FCHN[{FFB[LVRReu]}, fm4, fm3])/
    (8*Pi^2) + (CF*e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e])/(24*Pi^2) + (CF*e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLeu]}, fm2, fm1]*FCHN[{FFB[LVLLeu]}, fm4, fm3]*q[e]^2)/
    (8*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]*q[u])/(24*Pi^2) + (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, 
      fm3]*kd[e, fm2, fm1]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVRReu]}, fm2, fm1]*FCHN[{FFB[LVRReu]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]d]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LVLL\[Nu]d]}, fm4, fm3]*q[d]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(8*Pi^2), \[Delta]\[Chi][LVLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVLL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][LVLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]u]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LVLL\[Nu]u]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVRR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVRR\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVRR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVRR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][LVRRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*FCHN[{FFB[LV1LRdd]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV1LRdd]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*FCHN[{FFB[LV8LRdd]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*FCHN[{FFB[LV8LRdd]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm3]*kd[d, fm2, fm1])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1])/(96*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm4, fm1]*kd[d, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm4, fm1]*kd[d, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm4, fm1]*kd[d, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LdG, LdG}, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdG, LdG}, fm2, fm3]*kd[d, fm4, fm1])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LdGDag, LdGDag}, fm2, fm3]*kd[d, fm4, fm1])/(192*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm2, fm3]*kd[d, fm4, fm1])/(96*Pi^2) + 
   (g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdG, LdG}, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LdGDag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LdGDag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdG]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdGDag, LdGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuG, LuG]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuGDag, LuGDag]*kd[d, fm2, fm1]*kd[d, fm4, fm3])/(96*Nc*Pi^2) - 
   (e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (96*Nc*Pi^2) + (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d])/(48*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[d, fm2, fm1]*q[d])/
    (48*Pi^2) - (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm3]*kd[d, fm2, fm1]*
     q[d])/(96*Nc*Pi^2) + (e*g*FCHN[{LdG, Ld\[Gamma]}, fm4, fm1]*
     kd[d, fm2, fm3]*q[d])/(96*Pi^2) + 
   (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm4, fm1]*kd[d, fm2, fm3]*q[d])/
    (96*Pi^2) + (e*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm3]*kd[d, fm4, fm1]*q[d])/
    (96*Pi^2) + (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm2, fm3]*kd[d, fm4, fm1]*
     q[d])/(96*Pi^2) - (e*g*FCHN[{LdG, Ld\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d])/(96*Nc*Pi^2) + (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d])/(48*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm2, fm1]*kd[d, fm4, fm3]*q[d])/
    (48*Pi^2) - (e*g*FCHN[{Ld\[Gamma]Dag, LdGDag}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d])/(96*Nc*Pi^2) + (e^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*
     FCHN[{FFB[LV1LRdd]}, fm2, fm1]*q[d]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*FCHN[{FFB[LV1LRdd]}, fm4, fm3]*q[d]^2)/
    (16*Pi^2) - (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm1]*q[d]^2)/(32*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*FCHN[{FFB[LV8LRdd]}, fm2, fm3]*q[d]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm1]*q[d]^2)/(32*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*FCHN[{FFB[LV8LRdd]}, fm4, fm3]*q[d]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*
     kd[d, fm2, fm1]*q[d]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*kd[d, fm2, fm1]*
     q[d]^2)/(48*Pi^2) + (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*kd[d, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*
     kd[d, fm2, fm1]*kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*kd[d, fm2, fm1]*
     kd[d, fm4, fm3]*q[d]^2)/(12*Pi^2), 
 \[Delta]\[Chi][LVRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*FCHN[{FFB[LVLRde]}, fm2, fm1])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*FCHN[{FFB[LVLRde]}, fm2, 
      fm1]*q[d]^2)/(8*Pi^2) + (CF*e*g*FCHN[{LdGDag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Ld\[Gamma], LdG}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[d, fm4, fm3]*
     q[d]*q[e])/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, 
      fm1]*kd[d, fm4, fm3]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*FCHN[{Ld\[Gamma], Ld\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{Ld\[Gamma]Dag, Ld\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[d]*q[e])/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*
     q[e])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[d, fm4, fm3]*kd[e, fm2, fm1]*
     q[d]*q[e])/(6*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[d, fm4, fm3]*kd[e, fm2, fm1]*q[d]*q[e])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRed]}, fm2, fm1]*FCHN[{FFB[LVLRed]}, fm4, fm3]*q[e]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVRRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*FCHN[{FFB[LVLRee]}, fm2, fm1]*q[e]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*FCHN[{FFB[LVLRee]}, fm2, 
      fm3]*q[e]^2)/(32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*
     FCHN[{FFB[LVLRee]}, fm4, fm1]*q[e]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*FCHN[{FFB[LVLRee]}, fm4, fm3]*q[e]^2)/
    (32*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm4, fm3]*kd[e, fm2, fm1]*
     q[e]^2)/(96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]^2)/(96*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm4, fm1]*kd[e, fm2, fm3]*q[e]^2)/
    (96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm4, fm1]*
     kd[e, fm2, fm3]*q[e]^2)/(96*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(96*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/
    (48*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm3]*
     kd[e, fm4, fm1]*q[e]^2)/(48*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm3]*kd[e, fm4, fm1]*
     q[e]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm3]*kd[e, fm4, fm1]*q[e]^2)/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (96*Pi^2) + (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(96*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/
    (48*Pi^2) + (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[e, fm4, fm3]*q[e]^2)/(48*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(48*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(48*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*kd[e, fm2, fm1]*kd[e, fm4, fm3]*
     q[e]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*
     kd[e, fm2, fm1]*kd[e, fm4, fm3]*q[e]^2)/(24*Pi^2), 
 \[Delta]\[Chi][LVRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*FCHN[{FFB[LVLRue]}, fm2, fm1])/
    (8*Pi^2) + (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e])/(24*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm3]*kd[e, fm2, fm1]*q[e])/
    (24*Pi^2) + (e^2*FCHN[{FFA[LVLReu]}, fm2, fm1]*FCHN[{FFB[LVLReu]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*
     kd[e, fm2, fm1]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, fm3]*kd[e, fm2, fm1]*q[e]*
     q[u])/(24*Pi^2) + (e^2*FCHN[{Le\[Gamma], Le\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(24*Pi^2) + 
   (e^2*FCHN[{Le\[Gamma]Dag, Le\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*q[e]*
     q[u])/(24*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(12*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(12*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(12*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*kd[e, fm2, fm1]*kd[u, fm4, fm3]*
     q[e]*q[u])/(12*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*
     kd[e, fm2, fm1]*kd[u, fm4, fm3]*q[e]*q[u])/(6*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*kd[e, fm2, fm1]*
     kd[u, fm4, fm3]*q[e]*q[u])/(6*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*FCHN[{FFB[LVLRue]}, fm2, fm1]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVRRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*FCHN[{FFB[LV1LRuu]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV1LRuu]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*FCHN[{FFB[LV8LRuu]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*FCHN[{FFB[LV8LRuu]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuG, LuG}, fm4, fm3]*kd[u, fm2, fm1])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1])/(96*Nc*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm4, fm1]*kd[u, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm4, fm1]*kd[u, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm4, fm1]*kd[u, fm2, fm3])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuG, LuG}, fm2, fm3]*kd[u, fm4, fm1])/(192*Pi^2) + 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) - 
   (g^2*Nc*FCHN[{LuGDag, LuGDag}, fm2, fm3]*kd[u, fm4, fm1])/(192*Pi^2) + 
   (g^2*flTr[LdG, LdG]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LdGDag, LdGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuG, LuG]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*flTr[LuGDag, LuGDag]*kd[u, fm2, fm3]*kd[u, fm4, fm1])/(96*Pi^2) + 
   (g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuG, LuG}, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) + 
   (g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/(192*Pi^2) - 
   (CF*g^2*FCHN[{LuGDag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdG, LdG]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LdGDag, LdGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuG, LuG]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (g^2*flTr[LuGDag, LuGDag]*kd[u, fm2, fm1]*kd[u, fm4, fm3])/(96*Nc*Pi^2) - 
   (e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (96*Nc*Pi^2) + (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u])/(48*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm4, fm3]*kd[u, fm2, fm1]*q[u])/
    (48*Pi^2) - (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u])/(96*Nc*Pi^2) + (e*g*FCHN[{LuG, Lu\[Gamma]}, fm4, fm1]*
     kd[u, fm2, fm3]*q[u])/(96*Pi^2) + 
   (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm4, fm1]*kd[u, fm2, fm3]*q[u])/
    (96*Pi^2) + (e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm3]*kd[u, fm4, fm1]*q[u])/
    (96*Pi^2) + (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm3]*kd[u, fm4, fm1]*
     q[u])/(96*Pi^2) - (e*g*FCHN[{LuG, Lu\[Gamma]}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u])/(96*Nc*Pi^2) + (CF*e*g*FCHN[{LuGDag, Lu\[Gamma]Dag}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u])/(48*Pi^2) + 
   (CF*e*g*FCHN[{Lu\[Gamma], LuG}, fm2, fm1]*kd[u, fm4, fm3]*q[u])/
    (48*Pi^2) - (e*g*FCHN[{Lu\[Gamma]Dag, LuGDag}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u])/(96*Nc*Pi^2) + (e^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*
     FCHN[{FFB[LV1LRuu]}, fm2, fm1]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*FCHN[{FFB[LV1LRuu]}, fm4, fm3]*q[u]^2)/
    (16*Pi^2) - (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm1]*q[u]^2)/(32*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*FCHN[{FFB[LV8LRuu]}, fm2, fm3]*q[u]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm1]*q[u]^2)/(32*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*FCHN[{FFB[LV8LRuu]}, fm4, fm3]*q[u]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm4, fm3]*
     kd[u, fm2, fm1]*q[u]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm4, fm3]*kd[u, fm2, fm1]*
     q[u]^2)/(48*Pi^2) + (e^2*FCHN[{Lu\[Gamma], Lu\[Gamma]}, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(48*Pi^2) + 
   (e^2*FCHN[{Lu\[Gamma]Dag, Lu\[Gamma]Dag}, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(48*Pi^2) + (e^2*Nc*flTr[Ld\[Gamma], Ld\[Gamma]]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, Ld\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*Pi^2) + (e^2*flTr[Le\[Gamma], Le\[Gamma]]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, Le\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*Pi^2) + (e^2*Nc*flTr[Lu\[Gamma], Lu\[Gamma]]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(24*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, Lu\[Gamma]Dag]*kd[u, fm2, fm1]*kd[u, fm4, fm3]*
     q[u]^2)/(24*Pi^2) + (e^2*flTr[L\[Nu]\[Gamma], L\[Nu]\[Gamma]]*
     kd[u, fm2, fm1]*kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2) + 
   (e^2*flTr[L\[Nu]\[Gamma]Dag, L\[Nu]\[Gamma]Dag]*kd[u, fm2, fm1]*
     kd[u, fm4, fm3]*q[u]^2)/(12*Pi^2), 
 \[Delta]\[Chi][LVRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVRL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVRL\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVRL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVRL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][L\[Nu]\[Gamma][fm2_, fm1_]] -> 
  (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*flTr[Ld\[Gamma], Mdag[d]]*q[d])/
    (4*Pi^2) + (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     flTr[Ld\[Gamma]Dag, M[d]]*q[d])/(4*Pi^2) + 
   (e*Nc*FCHN[{FFA[LTLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]d], M[d]]*q[d])/
    (4*Pi^2) + (e*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*flTr[Le\[Gamma], Mdag[e]]*
     q[e])/(4*Pi^2) + (e*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     flTr[Le\[Gamma]Dag, M[e]]*q[e])/(4*Pi^2) + 
   (e*FCHN[{FFA[LTLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]e], M[e]]*q[e])/
    (4*Pi^2) + (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*
     flTr[Lu\[Gamma], Mdag[u]]*q[u])/(4*Pi^2) + 
   (e*Nc*FCHN[{L\[Nu]\[Gamma]}, fm2, fm1]*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/
    (4*Pi^2) + (e*Nc*FCHN[{FFA[LTLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LTLL\[Nu]u], M[u]]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][M[d, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Mdag[d]}, fm2, fm1])/(4*Pi^2) - 
   (3*CF*g*FCHN[{LdGDag, M[d], M[d]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{LdGDag, M[d], Mdag[d]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{LdGDag, Mdag[d], Mdag[d]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{M[d], LdG, Mdag[d]}, fm2, fm1])/(16*Pi^2) - 
   (3*CF*g*FCHN[{M[d], M[d], LdGDag}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], LdG, M[d]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{Mdag[d], M[d], LdGDag}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], Mdag[d], LdGDag}, fm2, fm1])/(8*Pi^2) + 
   (CF*FCHN[{LdGDag, M[d], LdGDag, Mdag[d], M[d]}, fm2, fm1])/(64*Pi^2) + 
   (9*CF*FCHN[{LdGDag, M[d], M[d], LdG, M[d]}, fm2, fm1])/(64*Pi^2) + 
   (CF*FCHN[{LdGDag, M[d], M[d], M[d], LdGDag}, fm2, fm1])/(16*Pi^2) + 
   (3*CF*FCHN[{LdGDag, M[d], M[d], Mdag[d], LdGDag}, fm2, fm1])/(16*Pi^2) - 
   (9*CF*FCHN[{LdGDag, M[d], Mdag[d], LdG, M[d]}, fm2, fm1])/(64*Pi^2) + 
   (3*CF*FCHN[{LdGDag, M[d], Mdag[d], M[d], LdGDag}, fm2, fm1])/(16*Pi^2) - 
   (3*CF*FCHN[{LdGDag, M[d], Mdag[d], Mdag[d], LdGDag}, fm2, fm1])/
    (16*Pi^2) + (3*CF*FCHN[{LdGDag, Mdag[d], M[d], M[d], LdGDag}, fm2, fm1])/
    (16*Pi^2) + (9*CF*FCHN[{LdGDag, Mdag[d], Mdag[d], LdG, M[d]}, fm2, fm1])/
    (64*Pi^2) - (3*CF*FCHN[{LdGDag, Mdag[d], Mdag[d], M[d], LdGDag}, fm2, 
      fm1])/(16*Pi^2) + 
   (3*CF*FCHN[{LdGDag, Mdag[d], Mdag[d], Mdag[d], LdGDag}, fm2, fm1])/
    (16*Pi^2) + FCHN[{Ld\[Gamma]Dag, M[d], Ld\[Gamma]Dag, Mdag[d], M[d]}, 
     fm2, fm1]/(64*Pi^2) + 
   (9*FCHN[{Ld\[Gamma]Dag, M[d], M[d], Ld\[Gamma], M[d]}, fm2, fm1])/
    (64*Pi^2) + FCHN[{Ld\[Gamma]Dag, M[d], M[d], M[d], Ld\[Gamma]Dag}, fm2, 
     fm1]/(16*Pi^2) + (3*FCHN[{Ld\[Gamma]Dag, M[d], M[d], Mdag[d], 
       Ld\[Gamma]Dag}, fm2, fm1])/(16*Pi^2) - 
   (9*FCHN[{Ld\[Gamma]Dag, M[d], Mdag[d], Ld\[Gamma], M[d]}, fm2, fm1])/
    (64*Pi^2) + (3*FCHN[{Ld\[Gamma]Dag, M[d], Mdag[d], M[d], Ld\[Gamma]Dag}, 
      fm2, fm1])/(16*Pi^2) - 
   (3*FCHN[{Ld\[Gamma]Dag, M[d], Mdag[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (16*Pi^2) + (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], M[d], M[d], Ld\[Gamma]Dag}, 
      fm2, fm1])/(16*Pi^2) + 
   (9*FCHN[{Ld\[Gamma]Dag, Mdag[d], Mdag[d], Ld\[Gamma], M[d]}, fm2, fm1])/
    (64*Pi^2) - (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], Mdag[d], M[d], 
       Ld\[Gamma]Dag}, fm2, fm1])/(16*Pi^2) + 
   (3*FCHN[{Ld\[Gamma]Dag, Mdag[d], Mdag[d], Mdag[d], Ld\[Gamma]Dag}, fm2, 
      fm1])/(16*Pi^2) + FCHN[{FFA[LS1RRddDag], M[d], M[d], M[d], 
      FFB[LS1RRddDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFA[LS1RRddDag], M[d], M[d], Mdag[d], FFB[LS1RRddDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFA[LS1RRddDag], M[d], Mdag[d], M[d], FFB[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFA[LS1RRddDag], M[d], Mdag[d], Mdag[d], 
      FFB[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LS1RRddDag], Mdag[d], M[d], M[d], FFB[LS1RRddDag]}, fm2, fm1]/
    (48*Pi^2) - FCHN[{FFA[LS1RRddDag], Mdag[d], Mdag[d], M[d], 
      FFB[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LS1RRddDag], Mdag[d], Mdag[d], Mdag[d], FFB[LS1RRddDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], M[u], M[u], M[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFA[LS1RRudduDag], M[u], M[u], Mdag[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], M[u], Mdag[u], M[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LS1RRudduDag], M[u], Mdag[u], Mdag[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], Mdag[u], M[u], M[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LS1RRudduDag], Mdag[u], Mdag[u], M[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], Mdag[u], Mdag[u], Mdag[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], M[d], M[d], M[d], FFB[LS8RRddDag]}, fm2, fm1])/
    (96*Pi^2) + (CF*FCHN[{FFA[LS8RRddDag], M[d], M[d], Mdag[d], 
       FFB[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], M[d], Mdag[d], M[d], FFB[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRddDag], M[d], Mdag[d], Mdag[d], 
       FFB[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], M[d], M[d], FFB[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], Mdag[d], M[d], 
       FFB[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], Mdag[d], Mdag[d], FFB[LS8RRddDag]}, 
      fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], M[u], M[u], M[u], FFB[LS8RRudduDag]}, fm2, 
      fm1])/(96*Pi^2) + (CF*FCHN[{FFA[LS8RRudduDag], M[u], M[u], Mdag[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], M[u], Mdag[u], M[u], FFB[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRudduDag], M[u], Mdag[u], Mdag[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], M[u], M[u], FFB[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], Mdag[u], M[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], Mdag[u], Mdag[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   FCHN[{FFB[LS1RRddDag], M[d], M[d], M[d], FFA[LS1RRddDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFB[LS1RRddDag], M[d], M[d], Mdag[d], FFA[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRddDag], M[d], Mdag[d], M[d], 
      FFA[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRddDag], M[d], Mdag[d], Mdag[d], FFA[LS1RRddDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFB[LS1RRddDag], Mdag[d], M[d], M[d], FFA[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFB[LS1RRddDag], Mdag[d], Mdag[d], M[d], 
      FFA[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LS1RRddDag], Mdag[d], Mdag[d], Mdag[d], FFA[LS1RRddDag]}, fm2, 
     fm1]/(48*Pi^2) + (CF*FCHN[{FFB[LS8RRddDag], M[d], M[d], M[d], 
       FFA[LS8RRddDag]}, fm2, fm1])/(96*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], M[d], M[d], Mdag[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], M[d], Mdag[d], M[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRddDag], M[d], Mdag[d], Mdag[d], 
       FFA[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], M[d], M[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], Mdag[d], M[d], 
       FFA[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], Mdag[d], Mdag[d], FFA[LS8RRddDag]}, 
      fm2, fm1])/(48*Pi^2) + FCHN[{FFB[LV1LRdd], M[d], M[d], M[d], 
      FFA[LV1LRdd]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRdd], M[d], M[d], Mdag[d], FFA[LV1LRdd]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRdd], M[d], Mdag[d], Mdag[d], FFA[LV1LRdd]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LV1LRdd], Mdag[d], M[d], M[d], 
      FFA[LV1LRdd]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRdd], Mdag[d], M[d], Mdag[d], FFA[LV1LRdd]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRdd], Mdag[d], Mdag[d], M[d], FFA[LV1LRdd]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRdd], Mdag[d], Mdag[d], Mdag[d], 
      FFA[LV1LRdd]}, fm2, fm1]/(24*Pi^2) + 
   FCHN[{FFB[LV1LRuddu], M[u], M[u], M[u], FFA[LV1LRuddu]}, fm2, fm1]/
    (12*Pi^2) - FCHN[{FFB[LV1LRuddu], M[u], M[u], Mdag[u], FFA[LV1LRuddu]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRuddu], M[u], Mdag[u], Mdag[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRuddu], Mdag[u], M[u], M[u], FFA[LV1LRuddu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuddu], Mdag[u], M[u], Mdag[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRuddu], Mdag[u], Mdag[u], M[u], FFA[LV1LRuddu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuddu], Mdag[u], Mdag[u], Mdag[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], M[d], M[d], M[d], FFA[LV8LRdd]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRdd], M[d], M[d], Mdag[d], FFA[LV8LRdd]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], M[d], Mdag[d], Mdag[d], FFA[LV8LRdd]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRdd], Mdag[d], M[d], M[d], FFA[LV8LRdd]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], Mdag[d], M[d], Mdag[d], FFA[LV8LRdd]}, fm2, fm1])/
    (12*Pi^2) + (CF*FCHN[{FFB[LV8LRdd], Mdag[d], Mdag[d], M[d], 
       FFA[LV8LRdd]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], Mdag[d], Mdag[d], Mdag[d], FFA[LV8LRdd]}, fm2, 
      fm1])/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuddu], M[u], M[u], M[u], FFA[LV8LRuddu]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRuddu], M[u], M[u], Mdag[u], 
       FFA[LV8LRuddu]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuddu], M[u], Mdag[u], Mdag[u], FFA[LV8LRuddu]}, fm2, 
      fm1])/(12*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], M[u], M[u], FFA[LV8LRuddu]}, fm2, fm1])/
    (12*Pi^2) + (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], M[u], Mdag[u], 
       FFA[LV8LRuddu]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], Mdag[u], M[u], FFA[LV8LRuddu]}, fm2, 
      fm1])/(12*Pi^2) + (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], Mdag[u], Mdag[u], 
       FFA[LV8LRuddu]}, fm2, fm1])/(24*Pi^2) + 
   (9*CF*FCHN[{M[d], LdG, M[d], M[d], LdGDag}, fm2, fm1])/(64*Pi^2) + 
   (CF*FCHN[{M[d], LdG, Mdag[d], LdG, M[d]}, fm2, fm1])/(32*Pi^2) - 
   (9*CF*FCHN[{M[d], LdG, Mdag[d], M[d], LdGDag}, fm2, fm1])/(64*Pi^2) + 
   (9*CF*FCHN[{M[d], LdG, Mdag[d], Mdag[d], LdGDag}, fm2, fm1])/(64*Pi^2) + 
   (9*FCHN[{M[d], Ld\[Gamma], M[d], M[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (64*Pi^2) + FCHN[{M[d], Ld\[Gamma], Mdag[d], Ld\[Gamma], M[d]}, fm2, fm1]/
    (32*Pi^2) - (9*FCHN[{M[d], Ld\[Gamma], Mdag[d], M[d], Ld\[Gamma]Dag}, 
      fm2, fm1])/(64*Pi^2) + 
   (9*FCHN[{M[d], Ld\[Gamma], Mdag[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1])/
    (64*Pi^2) + (CF*FCHN[{M[d], Mdag[d], LdGDag, M[d], LdGDag}, fm2, fm1])/
    (64*Pi^2) + FCHN[{M[d], Mdag[d], Ld\[Gamma]Dag, M[d], Ld\[Gamma]Dag}, 
     fm2, fm1]/(64*Pi^2) - (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], M[d], M[d], M[d]])/(48*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], M[d], M[d], 
      Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], M[d], Mdag[d], M[d]])/(24*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], M[d], Mdag[d], 
      Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], Mdag[d], M[d], M[d]])/(24*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], Mdag[d], 
      Mdag[d], M[d]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], Mdag[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], M[u], M[u], 
      M[u]])/(48*Pi^2) - (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], M[u], M[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], M[u], Mdag[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], M[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], Mdag[u], M[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], Mdag[u], Mdag[u], M[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], Mdag[u], 
      Mdag[u], Mdag[u]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], M[nu], M[nu], M[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], M[nu], M[nu], 
      Mdag[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], M[nu], Mdag[nu], M[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], M[nu], Mdag[nu], 
      Mdag[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], Mdag[nu], M[nu], M[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], Mdag[nu], Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]dDag], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], M[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], Mdag[nu], Mdag[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], M[e], M[e], M[e]])/
    (24*Pi^2) + (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLed]}, fm2, fm1]*
     flTr[FFA[LSRLed], M[e], Mdag[e], Mdag[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], Mdag[e], M[e], M[e]])/
    (24*Pi^2) - (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], Mdag[e], 
      M[e], Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLed]}, fm2, fm1]*
     flTr[FFA[LSRLed], Mdag[e], Mdag[e], M[e]])/(24*Pi^2) - 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], Mdag[e], Mdag[e], 
      Mdag[e]])/(48*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], M[e], M[e], M[e]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*flTr[FFA[LSRRedDag], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*flTr[FFA[LSRRedDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*flTr[FFA[LSRRedDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*
     flTr[FFB[LS1RRddDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*
     flTr[FFB[LS1RRddDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*
     flTr[FFB[LS1RRddDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (3*e*FCHN[{Ld\[Gamma]Dag, M[d], M[d]}, fm2, fm1]*q[d])/(16*Pi^2) + 
   (e*FCHN[{Ld\[Gamma]Dag, M[d], Mdag[d]}, fm2, fm1]*q[d])/(8*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]Dag, Mdag[d], Mdag[d]}, fm2, fm1]*q[d])/(8*Pi^2) - 
   (e*FCHN[{M[d], Ld\[Gamma], Mdag[d]}, fm2, fm1]*q[d])/(16*Pi^2) - 
   (3*e*FCHN[{M[d], M[d], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(16*Pi^2) - 
   (e*FCHN[{Mdag[d], Ld\[Gamma], M[d]}, fm2, fm1]*q[d])/(16*Pi^2) + 
   (e*FCHN[{Mdag[d], M[d], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(8*Pi^2) - 
   (e*FCHN[{Mdag[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(8*Pi^2) + 
   (e^2*FCHN[{Mdag[d]}, fm2, fm1]*q[d]^2)/(4*Pi^2), 
 \[Delta]\[Chi][M[e, fm2_, fm1_]] -> 
  FCHN[{Le\[Gamma]Dag, M[e], Le\[Gamma]Dag, Mdag[e], M[e]}, fm2, fm1]/
    (64*Pi^2) + (9*FCHN[{Le\[Gamma]Dag, M[e], M[e], Le\[Gamma], M[e]}, fm2, 
      fm1])/(64*Pi^2) + FCHN[{Le\[Gamma]Dag, M[e], M[e], M[e], 
      Le\[Gamma]Dag}, fm2, fm1]/(16*Pi^2) + 
   (3*FCHN[{Le\[Gamma]Dag, M[e], M[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1])/
    (16*Pi^2) - (9*FCHN[{Le\[Gamma]Dag, M[e], Mdag[e], Le\[Gamma], M[e]}, 
      fm2, fm1])/(64*Pi^2) + 
   (3*FCHN[{Le\[Gamma]Dag, M[e], Mdag[e], M[e], Le\[Gamma]Dag}, fm2, fm1])/
    (16*Pi^2) - (3*FCHN[{Le\[Gamma]Dag, M[e], Mdag[e], Mdag[e], 
       Le\[Gamma]Dag}, fm2, fm1])/(16*Pi^2) + 
   (3*FCHN[{Le\[Gamma]Dag, Mdag[e], M[e], M[e], Le\[Gamma]Dag}, fm2, fm1])/
    (16*Pi^2) + (9*FCHN[{Le\[Gamma]Dag, Mdag[e], Mdag[e], Le\[Gamma], M[e]}, 
      fm2, fm1])/(64*Pi^2) - 
   (3*FCHN[{Le\[Gamma]Dag, Mdag[e], Mdag[e], M[e], Le\[Gamma]Dag}, fm2, fm1])/
    (16*Pi^2) + (3*FCHN[{Le\[Gamma]Dag, Mdag[e], Mdag[e], Mdag[e], 
       Le\[Gamma]Dag}, fm2, fm1])/(16*Pi^2) + 
   FCHN[{FFA[LSRReeDag], M[e], M[e], M[e], FFB[LSRReeDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFA[LSRReeDag], M[e], M[e], Mdag[e], FFB[LSRReeDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFA[LSRReeDag], M[e], Mdag[e], M[e], 
      FFB[LSRReeDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LSRReeDag], M[e], Mdag[e], Mdag[e], FFB[LSRReeDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFA[LSRReeDag], Mdag[e], M[e], M[e], FFB[LSRReeDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFA[LSRReeDag], Mdag[e], Mdag[e], M[e], 
      FFB[LSRReeDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LSRReeDag], Mdag[e], Mdag[e], Mdag[e], FFB[LSRReeDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LSRReeDag], M[e], M[e], M[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFB[LSRReeDag], M[e], M[e], Mdag[e], FFA[LSRReeDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFB[LSRReeDag], M[e], Mdag[e], M[e], FFA[LSRReeDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFB[LSRReeDag], M[e], Mdag[e], Mdag[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LSRReeDag], Mdag[e], M[e], M[e], FFA[LSRReeDag]}, fm2, fm1]/
    (48*Pi^2) - FCHN[{FFB[LSRReeDag], Mdag[e], Mdag[e], M[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LSRReeDag], Mdag[e], Mdag[e], Mdag[e], FFA[LSRReeDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LVLRee], M[e], M[e], M[e], FFA[LVLRee]}, fm2, 
     fm1]/(12*Pi^2) - FCHN[{FFB[LVLRee], M[e], M[e], Mdag[e], FFA[LVLRee]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LVLRee], M[e], Mdag[e], Mdag[e], 
      FFA[LVLRee]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LVLRee], Mdag[e], M[e], M[e], FFA[LVLRee]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LVLRee], Mdag[e], M[e], Mdag[e], FFA[LVLRee]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LVLRee], Mdag[e], Mdag[e], M[e], 
      FFA[LVLRee]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LVLRee], Mdag[e], Mdag[e], Mdag[e], FFA[LVLRee]}, fm2, fm1]/
    (24*Pi^2) + (9*FCHN[{M[e], Le\[Gamma], M[e], M[e], Le\[Gamma]Dag}, fm2, 
      fm1])/(64*Pi^2) + FCHN[{M[e], Le\[Gamma], Mdag[e], Le\[Gamma], M[e]}, 
     fm2, fm1]/(32*Pi^2) - 
   (9*FCHN[{M[e], Le\[Gamma], Mdag[e], M[e], Le\[Gamma]Dag}, fm2, fm1])/
    (64*Pi^2) + (9*FCHN[{M[e], Le\[Gamma], Mdag[e], Mdag[e], Le\[Gamma]Dag}, 
      fm2, fm1])/(64*Pi^2) + FCHN[{M[e], Mdag[e], Le\[Gamma]Dag, M[e], 
      Le\[Gamma]Dag}, fm2, fm1]/(64*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], M[nu], M[nu], 
      M[nu]])/(48*Pi^2) - (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], M[nu], Mdag[nu], 
      M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], M[nu], Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], Mdag[nu], M[nu], 
      M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], Mdag[nu], Mdag[nu], M[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], M[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], Mdag[nu], Mdag[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], M[e], M[e], M[e]])/
    (48*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], M[e], 
      M[e], Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*
     flTr[FFA[LSRReeDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*
     flTr[FFA[LSRReeDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*
     flTr[FFA[LSRReeDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], M[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], M[d], Mdag[d], 
      Mdag[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], Mdag[d], M[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], Mdag[d], M[d], 
      Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], M[u], M[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], M[u], M[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], M[u], Mdag[u], Mdag[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], Mdag[u], M[u], 
      M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], Mdag[u], M[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], Mdag[u], 
      Mdag[u], M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], Mdag[u], Mdag[u], Mdag[u]])/(48*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], M[e], M[e], M[e]])/(48*Pi^2) - 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], M[u], M[u], 
      M[u]])/(48*Pi^2) - (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], M[u], M[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], M[u], Mdag[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], M[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], Mdag[u], M[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], Mdag[u], Mdag[u], M[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], Mdag[u], 
      Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (3*e*FCHN[{Le\[Gamma]Dag, M[e], M[e]}, fm2, fm1]*q[e])/(16*Pi^2) + 
   (e*FCHN[{Le\[Gamma]Dag, M[e], Mdag[e]}, fm2, fm1]*q[e])/(8*Pi^2) - 
   (e*FCHN[{Le\[Gamma]Dag, Mdag[e], Mdag[e]}, fm2, fm1]*q[e])/(8*Pi^2) - 
   (e*FCHN[{M[e], Le\[Gamma], Mdag[e]}, fm2, fm1]*q[e])/(16*Pi^2) - 
   (3*e*FCHN[{M[e], M[e], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(16*Pi^2) - 
   (e*FCHN[{Mdag[e], Le\[Gamma], M[e]}, fm2, fm1]*q[e])/(16*Pi^2) + 
   (e*FCHN[{Mdag[e], M[e], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(8*Pi^2) - 
   (e*FCHN[{Mdag[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(8*Pi^2) + 
   (e^2*FCHN[{Mdag[e]}, fm2, fm1]*q[e]^2)/(4*Pi^2), 
 \[Delta]\[Chi][M[nu, fm2_, fm1_]] -> 
  FCHN[{L\[Nu]\[Gamma], M[nu], L\[Nu]\[Gamma], Mdag[nu], M[nu]}, fm2, fm1]/
    (16*Pi^2) + (9*FCHN[{L\[Nu]\[Gamma], M[nu], M[nu], L\[Nu]\[Gamma]Dag, 
       M[nu]}, fm2, fm1])/(16*Pi^2) + 
   FCHN[{L\[Nu]\[Gamma], M[nu], M[nu], M[nu], L\[Nu]\[Gamma]}, fm2, fm1]/
    (4*Pi^2) + (3*FCHN[{L\[Nu]\[Gamma], M[nu], M[nu], Mdag[nu], 
       L\[Nu]\[Gamma]}, fm2, fm1])/(4*Pi^2) - 
   (9*FCHN[{L\[Nu]\[Gamma], M[nu], Mdag[nu], L\[Nu]\[Gamma]Dag, M[nu]}, fm2, 
      fm1])/(16*Pi^2) + 
   (3*FCHN[{L\[Nu]\[Gamma], M[nu], Mdag[nu], M[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(4*Pi^2) - (3*FCHN[{L\[Nu]\[Gamma], M[nu], Mdag[nu], Mdag[nu], 
       L\[Nu]\[Gamma]}, fm2, fm1])/(4*Pi^2) + 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], M[nu], M[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(4*Pi^2) + (9*FCHN[{L\[Nu]\[Gamma], Mdag[nu], Mdag[nu], 
       L\[Nu]\[Gamma]Dag, M[nu]}, fm2, fm1])/(16*Pi^2) - 
   (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], Mdag[nu], M[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(4*Pi^2) + (3*FCHN[{L\[Nu]\[Gamma], Mdag[nu], Mdag[nu], Mdag[nu], 
       L\[Nu]\[Gamma]}, fm2, fm1])/(4*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], M[nu], M[nu], FFB[LSLL\[Nu]\[Nu]]}, fm2, 
     fm1]/(24*Pi^2) + FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], M[nu], Mdag[nu], 
      FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], M[nu], FFB[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], 
      Mdag[nu], FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], M[nu], FFB[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], 
      M[nu], FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], M[nu], M[nu], FFA[LSLL\[Nu]\[Nu]]}, fm2, 
     fm1]/(24*Pi^2) + FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], M[nu], Mdag[nu], 
      FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], M[nu], FFA[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], 
      Mdag[nu], FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], M[nu], FFA[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], 
      M[nu], FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   (9*FCHN[{M[nu], L\[Nu]\[Gamma]Dag, M[nu], M[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(16*Pi^2) + FCHN[{M[nu], L\[Nu]\[Gamma]Dag, Mdag[nu], 
      L\[Nu]\[Gamma]Dag, M[nu]}, fm2, fm1]/(8*Pi^2) - 
   (9*FCHN[{M[nu], L\[Nu]\[Gamma]Dag, Mdag[nu], M[nu], L\[Nu]\[Gamma]}, fm2, 
      fm1])/(16*Pi^2) + 
   (9*FCHN[{M[nu], L\[Nu]\[Gamma]Dag, Mdag[nu], Mdag[nu], L\[Nu]\[Gamma]}, 
      fm2, fm1])/(16*Pi^2) + FCHN[{M[nu], Mdag[nu], L\[Nu]\[Gamma], M[nu], 
      L\[Nu]\[Gamma]}, fm2, fm1]/(16*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], M[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], M[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(24*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], M[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], M[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], M[nu], Mdag[nu]])/(12*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], 
      Mdag[nu], M[nu]])/(12*Pi^2) + (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], 
      M[nu], M[nu]])/(12*Pi^2) + (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], M[nu]])/(12*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], M[d], M[d], 
      M[d]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]d], M[d], M[d], Mdag[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], M[d], Mdag[d], 
      M[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]d], M[d], Mdag[d], Mdag[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], Mdag[d], M[d], 
      M[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]d], Mdag[d], Mdag[d], M[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], Mdag[d], 
      Mdag[d], Mdag[d]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], M[e], M[e], M[e]])/(24*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]e], M[e], M[e], 
      Mdag[e]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], M[e], Mdag[e], M[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]e], M[e], Mdag[e], 
      Mdag[e]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], Mdag[e], M[e], M[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]e], Mdag[e], Mdag[e], 
      M[e]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], Mdag[e], Mdag[e], Mdag[e]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], M[u], M[u], 
      M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]u], M[u], M[u], Mdag[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], M[u], Mdag[u], 
      M[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]u], M[u], Mdag[u], Mdag[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], Mdag[u], M[u], 
      M[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]u], Mdag[u], Mdag[u], M[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], Mdag[u], 
      Mdag[u], Mdag[u]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], M[nu], M[nu]])/(24*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], 
      M[nu], Mdag[nu]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], M[nu]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], 
      Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], 
      M[nu], M[nu]])/(12*Pi^2) + (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], M[nu]])/(12*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], M[d], M[d], 
      M[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], M[d], M[d], Mdag[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], M[d], Mdag[d], 
      Mdag[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], Mdag[d], M[d], M[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], Mdag[d], M[d], 
      Mdag[d]])/(12*Pi^2) - (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], Mdag[d], Mdag[d], M[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], M[e], M[e], M[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], M[e], M[e], 
      Mdag[e]])/(12*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], M[e], Mdag[e], Mdag[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], Mdag[e], M[e], 
      M[e]])/(12*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], Mdag[e], M[e], Mdag[e]])/(12*Pi^2) - 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], Mdag[e], Mdag[e], 
      M[e]])/(12*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], M[u], M[u], 
      M[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], M[u], M[u], Mdag[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], M[u], Mdag[u], 
      Mdag[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], Mdag[u], M[u], M[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], Mdag[u], M[u], 
      Mdag[u]])/(12*Pi^2) - (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], Mdag[u], Mdag[u], M[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], Mdag[u], 
      Mdag[u], Mdag[u]])/(24*Pi^2), \[Delta]\[Chi][M[u, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Mdag[u]}, fm2, fm1])/(4*Pi^2) - 
   (3*CF*g*FCHN[{LuGDag, M[u], M[u]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{LuGDag, M[u], Mdag[u]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{LuGDag, Mdag[u], Mdag[u]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{M[u], LuG, Mdag[u]}, fm2, fm1])/(16*Pi^2) - 
   (3*CF*g*FCHN[{M[u], M[u], LuGDag}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuG, M[u]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{Mdag[u], M[u], LuGDag}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], Mdag[u], LuGDag}, fm2, fm1])/(8*Pi^2) + 
   (CF*FCHN[{LuGDag, M[u], LuGDag, Mdag[u], M[u]}, fm2, fm1])/(64*Pi^2) + 
   (9*CF*FCHN[{LuGDag, M[u], M[u], LuG, M[u]}, fm2, fm1])/(64*Pi^2) + 
   (CF*FCHN[{LuGDag, M[u], M[u], M[u], LuGDag}, fm2, fm1])/(16*Pi^2) + 
   (3*CF*FCHN[{LuGDag, M[u], M[u], Mdag[u], LuGDag}, fm2, fm1])/(16*Pi^2) - 
   (9*CF*FCHN[{LuGDag, M[u], Mdag[u], LuG, M[u]}, fm2, fm1])/(64*Pi^2) + 
   (3*CF*FCHN[{LuGDag, M[u], Mdag[u], M[u], LuGDag}, fm2, fm1])/(16*Pi^2) - 
   (3*CF*FCHN[{LuGDag, M[u], Mdag[u], Mdag[u], LuGDag}, fm2, fm1])/
    (16*Pi^2) + (3*CF*FCHN[{LuGDag, Mdag[u], M[u], M[u], LuGDag}, fm2, fm1])/
    (16*Pi^2) + (9*CF*FCHN[{LuGDag, Mdag[u], Mdag[u], LuG, M[u]}, fm2, fm1])/
    (64*Pi^2) - (3*CF*FCHN[{LuGDag, Mdag[u], Mdag[u], M[u], LuGDag}, fm2, 
      fm1])/(16*Pi^2) + 
   (3*CF*FCHN[{LuGDag, Mdag[u], Mdag[u], Mdag[u], LuGDag}, fm2, fm1])/
    (16*Pi^2) + FCHN[{Lu\[Gamma]Dag, M[u], Lu\[Gamma]Dag, Mdag[u], M[u]}, 
     fm2, fm1]/(64*Pi^2) + 
   (9*FCHN[{Lu\[Gamma]Dag, M[u], M[u], Lu\[Gamma], M[u]}, fm2, fm1])/
    (64*Pi^2) + FCHN[{Lu\[Gamma]Dag, M[u], M[u], M[u], Lu\[Gamma]Dag}, fm2, 
     fm1]/(16*Pi^2) + (3*FCHN[{Lu\[Gamma]Dag, M[u], M[u], Mdag[u], 
       Lu\[Gamma]Dag}, fm2, fm1])/(16*Pi^2) - 
   (9*FCHN[{Lu\[Gamma]Dag, M[u], Mdag[u], Lu\[Gamma], M[u]}, fm2, fm1])/
    (64*Pi^2) + (3*FCHN[{Lu\[Gamma]Dag, M[u], Mdag[u], M[u], Lu\[Gamma]Dag}, 
      fm2, fm1])/(16*Pi^2) - 
   (3*FCHN[{Lu\[Gamma]Dag, M[u], Mdag[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1])/
    (16*Pi^2) + (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], M[u], M[u], Lu\[Gamma]Dag}, 
      fm2, fm1])/(16*Pi^2) + 
   (9*FCHN[{Lu\[Gamma]Dag, Mdag[u], Mdag[u], Lu\[Gamma], M[u]}, fm2, fm1])/
    (64*Pi^2) - (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], Mdag[u], M[u], 
       Lu\[Gamma]Dag}, fm2, fm1])/(16*Pi^2) + 
   (3*FCHN[{Lu\[Gamma]Dag, Mdag[u], Mdag[u], Mdag[u], Lu\[Gamma]Dag}, fm2, 
      fm1])/(16*Pi^2) + FCHN[{FFA[LS1RRuuDag], M[u], M[u], M[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFA[LS1RRuuDag], M[u], M[u], Mdag[u], FFB[LS1RRuuDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFA[LS1RRuuDag], M[u], Mdag[u], M[u], FFB[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFA[LS1RRuuDag], M[u], Mdag[u], Mdag[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LS1RRuuDag], Mdag[u], M[u], M[u], FFB[LS1RRuuDag]}, fm2, fm1]/
    (48*Pi^2) - FCHN[{FFA[LS1RRuuDag], Mdag[u], Mdag[u], M[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFB[LS1RRuuDag]}, fm2, 
     fm1]/(48*Pi^2) + (CF*FCHN[{FFA[LS8RRuuDag], M[u], M[u], M[u], 
       FFB[LS8RRuuDag]}, fm2, fm1])/(96*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], M[u], M[u], Mdag[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], M[u], Mdag[u], M[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRuuDag], M[u], Mdag[u], Mdag[u], 
       FFB[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], M[u], M[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], Mdag[u], M[u], 
       FFB[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFB[LS8RRuuDag]}, 
      fm2, fm1])/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], M[d], M[d], M[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFB[LS1RRudduDag], M[d], M[d], Mdag[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], M[d], Mdag[d], M[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRudduDag], M[d], Mdag[d], Mdag[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], Mdag[d], M[d], M[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRudduDag], Mdag[d], Mdag[d], M[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], Mdag[d], Mdag[d], Mdag[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LS1RRuuDag], M[u], M[u], M[u], FFA[LS1RRuuDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFB[LS1RRuuDag], M[u], M[u], Mdag[u], FFA[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRuuDag], M[u], Mdag[u], M[u], 
      FFA[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRuuDag], M[u], Mdag[u], Mdag[u], FFA[LS1RRuuDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFB[LS1RRuuDag], Mdag[u], M[u], M[u], FFA[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFB[LS1RRuuDag], Mdag[u], Mdag[u], M[u], 
      FFA[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFA[LS1RRuuDag]}, fm2, 
     fm1]/(48*Pi^2) + (CF*FCHN[{FFB[LS8RRudduDag], M[d], M[d], M[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(96*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRudduDag], M[d], M[d], Mdag[d], FFA[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) + (CF*FCHN[{FFB[LS8RRudduDag], M[d], Mdag[d], M[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRudduDag], M[d], Mdag[d], Mdag[d], FFA[LS8RRudduDag]}, 
      fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], M[d], M[d], FFA[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], Mdag[d], M[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], Mdag[d], Mdag[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], M[u], M[u], M[u], FFA[LS8RRuuDag]}, fm2, fm1])/
    (96*Pi^2) + (CF*FCHN[{FFB[LS8RRuuDag], M[u], M[u], Mdag[u], 
       FFA[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], M[u], Mdag[u], M[u], FFA[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRuuDag], M[u], Mdag[u], Mdag[u], 
       FFA[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], M[u], M[u], FFA[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], Mdag[u], M[u], 
       FFA[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFA[LS8RRuuDag]}, 
      fm2, fm1])/(48*Pi^2) + FCHN[{FFB[LV1LRudduDag], M[d], M[d], M[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRudduDag], M[d], M[d], Mdag[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRudduDag], M[d], Mdag[d], Mdag[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRudduDag], Mdag[d], M[d], M[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRudduDag], Mdag[d], M[d], Mdag[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRudduDag], Mdag[d], Mdag[d], M[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRudduDag], Mdag[d], Mdag[d], Mdag[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(24*Pi^2) + 
   FCHN[{FFB[LV1LRuu], M[u], M[u], M[u], FFA[LV1LRuu]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRuu], M[u], M[u], Mdag[u], FFA[LV1LRuu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuu], M[u], Mdag[u], Mdag[u], FFA[LV1LRuu]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LV1LRuu], Mdag[u], M[u], M[u], 
      FFA[LV1LRuu]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRuu], Mdag[u], M[u], Mdag[u], FFA[LV1LRuu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuu], Mdag[u], Mdag[u], M[u], FFA[LV1LRuu]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRuu], Mdag[u], Mdag[u], Mdag[u], 
      FFA[LV1LRuu]}, fm2, fm1]/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], M[d], M[d], M[d], FFA[LV8LRudduDag]}, fm2, 
      fm1])/(12*Pi^2) - (CF*FCHN[{FFB[LV8LRudduDag], M[d], M[d], Mdag[d], 
       FFA[LV8LRudduDag]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], M[d], Mdag[d], Mdag[d], FFA[LV8LRudduDag]}, 
      fm2, fm1])/(12*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], M[d], M[d], FFA[LV8LRudduDag]}, fm2, 
      fm1])/(12*Pi^2) + (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], M[d], Mdag[d], 
       FFA[LV8LRudduDag]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], Mdag[d], M[d], FFA[LV8LRudduDag]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], Mdag[d], Mdag[d], 
       FFA[LV8LRudduDag]}, fm2, fm1])/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], M[u], M[u], M[u], FFA[LV8LRuu]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRuu], M[u], M[u], Mdag[u], FFA[LV8LRuu]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], M[u], Mdag[u], Mdag[u], FFA[LV8LRuu]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRuu], Mdag[u], M[u], M[u], FFA[LV8LRuu]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], Mdag[u], M[u], Mdag[u], FFA[LV8LRuu]}, fm2, fm1])/
    (12*Pi^2) + (CF*FCHN[{FFB[LV8LRuu], Mdag[u], Mdag[u], M[u], 
       FFA[LV8LRuu]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], Mdag[u], Mdag[u], Mdag[u], FFA[LV8LRuu]}, fm2, 
      fm1])/(24*Pi^2) + (9*CF*FCHN[{M[u], LuG, M[u], M[u], LuGDag}, fm2, 
      fm1])/(64*Pi^2) + (CF*FCHN[{M[u], LuG, Mdag[u], LuG, M[u]}, fm2, fm1])/
    (32*Pi^2) - (9*CF*FCHN[{M[u], LuG, Mdag[u], M[u], LuGDag}, fm2, fm1])/
    (64*Pi^2) + (9*CF*FCHN[{M[u], LuG, Mdag[u], Mdag[u], LuGDag}, fm2, fm1])/
    (64*Pi^2) + (9*FCHN[{M[u], Lu\[Gamma], M[u], M[u], Lu\[Gamma]Dag}, fm2, 
      fm1])/(64*Pi^2) + FCHN[{M[u], Lu\[Gamma], Mdag[u], Lu\[Gamma], M[u]}, 
     fm2, fm1]/(32*Pi^2) - 
   (9*FCHN[{M[u], Lu\[Gamma], Mdag[u], M[u], Lu\[Gamma]Dag}, fm2, fm1])/
    (64*Pi^2) + (9*FCHN[{M[u], Lu\[Gamma], Mdag[u], Mdag[u], Lu\[Gamma]Dag}, 
      fm2, fm1])/(64*Pi^2) + (CF*FCHN[{M[u], Mdag[u], LuGDag, M[u], LuGDag}, 
      fm2, fm1])/(64*Pi^2) + FCHN[{M[u], Mdag[u], Lu\[Gamma]Dag, M[u], 
      Lu\[Gamma]Dag}, fm2, fm1]/(64*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], M[u], M[u], 
      M[u]])/(48*Pi^2) - (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], M[u], M[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], M[u], Mdag[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], M[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], Mdag[u], M[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], Mdag[u], Mdag[u], M[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], Mdag[u], 
      Mdag[u], Mdag[u]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], M[nu], M[nu], M[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], M[nu], M[nu], 
      Mdag[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], M[nu], Mdag[nu], M[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], M[nu], Mdag[nu], 
      Mdag[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], Mdag[nu], M[nu], M[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], Mdag[nu], Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], M[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], Mdag[nu], Mdag[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], M[e], M[e], M[e]])/
    (24*Pi^2) + (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLeu]}, fm2, fm1]*
     flTr[FFA[LSRLeu], M[e], Mdag[e], Mdag[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], Mdag[e], M[e], M[e]])/
    (24*Pi^2) - (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], Mdag[e], 
      M[e], Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLeu]}, fm2, fm1]*
     flTr[FFA[LSRLeu], Mdag[e], Mdag[e], M[e]])/(24*Pi^2) - 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], Mdag[e], Mdag[e], 
      Mdag[e]])/(48*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], M[e], M[e], M[e]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*flTr[FFA[LSRReuDag], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*flTr[FFA[LSRReuDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*flTr[FFA[LSRReuDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     flTr[FFB[LS1RRudDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     flTr[FFB[LS1RRudDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     flTr[FFB[LS1RRudDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], M[u], M[u], M[u]])/(48*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*flTr[FFB[LS1RRuuDag], M[u], M[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], M[u], Mdag[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*flTr[FFB[LS1RRuuDag], M[u], Mdag[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], Mdag[u], M[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*flTr[FFB[LS1RRuuDag], Mdag[u], 
      Mdag[u], M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (3*e*FCHN[{Lu\[Gamma]Dag, M[u], M[u]}, fm2, fm1]*q[u])/(16*Pi^2) + 
   (e*FCHN[{Lu\[Gamma]Dag, M[u], Mdag[u]}, fm2, fm1]*q[u])/(8*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag, Mdag[u], Mdag[u]}, fm2, fm1]*q[u])/(8*Pi^2) - 
   (e*FCHN[{M[u], Lu\[Gamma], Mdag[u]}, fm2, fm1]*q[u])/(16*Pi^2) - 
   (3*e*FCHN[{M[u], M[u], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(16*Pi^2) - 
   (e*FCHN[{Mdag[u], Lu\[Gamma], M[u]}, fm2, fm1]*q[u])/(16*Pi^2) + 
   (e*FCHN[{Mdag[u], M[u], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(8*Pi^2) - 
   (e*FCHN[{Mdag[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(8*Pi^2) + 
   (e^2*FCHN[{Mdag[u]}, fm2, fm1]*q[u]^2)/(4*Pi^2)}


==> anc/counterterms/finiteCountertermsSymmetryBreakSingleInsertions.txt <==
{\[Delta]\[Chi][e] -> (e^2*Nc*flTr[Ld\[Gamma], Mdag[d]]*q[d])/(4*Pi^2) + 
   (e^2*Nc*flTr[Ld\[Gamma]Dag, M[d]]*q[d])/(4*Pi^2) + 
   (e^2*flTr[Le\[Gamma], Mdag[e]]*q[e])/(4*Pi^2) + 
   (e^2*flTr[Le\[Gamma]Dag, M[e]]*q[e])/(4*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma], Mdag[u]]*q[u])/(4*Pi^2) + 
   (e^2*Nc*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][g] -> (g^2*flTr[LdG, Mdag[d]])/(8*Pi^2) + 
   (g^2*flTr[LdGDag, M[d]])/(8*Pi^2) + (g^2*flTr[LuG, Mdag[u]])/(8*Pi^2) + 
   (g^2*flTr[LuGDag, M[u]])/(8*Pi^2), \[Delta]\[Chi][LG] -> 0, 
 \[Delta]\[Chi][LGt] -> 0, \[Delta]\[Chi][\[Theta]QCD] -> 
  ((-2*I)*flTr[LdG, Mdag[d]])/g + ((2*I)*flTr[LdGDag, M[d]])/g - 
   ((2*I)*flTr[LuG, Mdag[u]])/g + ((2*I)*flTr[LuGDag, M[u]])/g, 
 \[Delta]\[Chi][\[Theta]QED] -> ((-4*I)*Nc*flTr[Ld\[Gamma], Mdag[d]]*q[d])/
    e + ((4*I)*Nc*flTr[Ld\[Gamma]Dag, M[d]]*q[d])/e - 
   ((4*I)*flTr[Le\[Gamma], Mdag[e]]*q[e])/e + 
   ((4*I)*flTr[Le\[Gamma]Dag, M[e]]*q[e])/e - 
   ((4*I)*Nc*flTr[Lu\[Gamma], Mdag[u]]*q[u])/e + 
   ((4*I)*Nc*flTr[Lu\[Gamma]Dag, M[u]]*q[u])/e, 
 \[Delta]\[Chi][LdG[fm2_, fm1_]] -> 
  -1/32*(g^2*LG*Nc*FCHN[{M[d]}, fm2, fm1])/Pi^2 - 
   ((I/32)*g^2*LGt*Nc*FCHN[{M[d]}, fm2, fm1])/Pi^2 - 
   (g*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1])/(64*Pi^2) - 
   (g*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, fm1])/(32*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, fm1])/(64*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, fm1])/
    (32*Pi^2) + (g*Nc*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, 
      fm1])/(64*Pi^2), \[Delta]\[Chi][Ld\[Gamma][fm2_, fm1_]] -> 
  -1/32*(e*FCHN[{FFA[LS1RRdd], Mdag[d], FFB[LS1RRdd]}, fm2, fm1]*q[d])/Pi^2 - 
   (CF*e*FCHN[{FFA[LS8RRdd], Mdag[d], FFB[LS8RRdd]}, fm2, fm1]*q[d])/
    (32*Pi^2) - (e*FCHN[{FFB[LS1RRdd], Mdag[d], FFA[LS1RRdd]}, fm2, fm1]*
     q[d])/(32*Pi^2) - (CF*e*FCHN[{FFB[LS8RRdd], Mdag[d], FFA[LS8RRdd]}, fm2, 
      fm1]*q[d])/(32*Pi^2) + (e*FCHN[{FFB[LTRRed]}, fm2, fm1]*
     flTr[FFA[LTRRed], Mdag[e]]*q[e])/(4*Pi^2) - 
   (e*FCHN[{FFB[LS1RRuddu], Mdag[u], FFA[LS1RRuddu]}, fm2, fm1]*q[u])/
    (32*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuddu], Mdag[u], FFA[LS8RRuddu]}, fm2, 
      fm1]*q[u])/(32*Pi^2), \[Delta]\[Chi][Le\[Gamma][fm2_, fm1_]] -> 
  (e*Nc*FCHN[{FFA[LTRRed]}, fm2, fm1]*flTr[FFB[LTRRed], Mdag[d]]*q[d])/
    (4*Pi^2) - (e*FCHN[{FFA[LSRRee], Mdag[e], FFB[LSRRee]}, fm2, fm1]*q[e])/
    (32*Pi^2) - (e*FCHN[{FFB[LSRRee], Mdag[e], FFA[LSRRee]}, fm2, fm1]*q[e])/
    (32*Pi^2) + (e*Nc*FCHN[{FFA[LTRReu]}, fm2, fm1]*
     flTr[FFB[LTRReu], Mdag[u]]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LS1RRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS1RRud[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS1RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 0, 
 \[Delta]\[Chi][LS1RRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS8RRdd[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS8RRud[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LS8RRuddu[fm2_, fm3_, fm4_, fm1_]] -> 0, 
 \[Delta]\[Chi][LS8RRuu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LSLLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*
     FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSLLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*FCHN[{FFB[LSRLduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*FCHN[{FFB[LSRLduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) + (g^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*
     FCHN[{FFB[LSRLuud]}, fm4, fm2])/(4*Pi^2) + 
   (g^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*FCHN[{FFB[LSRLuud]}, fm4, fm2])/
    (4*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*
     FCHN[{FFB[LSLRuud]}, fm4, fm2]*q[d]*q[e])/(2*Pi^2) - 
   (e^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*FCHN[{FFB[LSRLduu]}, fm1, fm2]*q[d]*
     q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*
     FCHN[{FFB[LSLRduu]}, fm1, fm2]*q[e]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*FCHN[{FFB[LSRLuud]}, fm4, fm2]*q[u]^2)/
    (2*Pi^2), \[Delta]\[Chi][LSLLudd[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSRLddu]}, fm1, fm3]*FCHN[{FFB[LSRLddu]}, fm4, fm2])/
    (3*Pi^2) - (g^2*FCHN[{FFA[LSRLdud]}, fm3, fm4]*FCHN[{FFB[LSRLdud]}, fm1, 
      fm2])/(6*Pi^2) - (e^2*FCHN[{FFA[LSRLddu]}, fm1, fm3]*
     FCHN[{FFB[LSRLddu]}, fm4, fm2]*q[d]^2)/(2*Pi^2) + 
   (e^2*FCHN[{FFA[LSRLdud]}, fm3, fm4]*FCHN[{FFB[LSRLdud]}, fm1, fm2]*q[d]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]d]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LSLR\[Nu]d]}, fm4, fm3]*q[d]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(4*Pi^2), \[Delta]\[Chi][LSLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSLR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LSLR\[Nu]u]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LSLR\[Nu]u]}, fm4, fm3]*q[u]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSLL\[Nu]\[Nu][fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LSLRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*
     FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSLRddu[fm1_, fm3_, fm2_, fm4_]] -> 0, 
 \[Delta]\[Chi][LSLRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*FCHN[{FFB[LSRRduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*FCHN[{FFB[LSRRduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*
     FCHN[{FFB[LSRRduu]}, fm1, fm2]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*FCHN[{FFB[LSLLduu]}, fm1, fm2]*q[e]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSLRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSRRudd]}, fm4, fm3]*FCHN[{FFB[LSRRudd]}, fm2, fm1])/
    (6*Pi^2) - (e^2*FCHN[{FFA[LSRRudd]}, fm4, fm3]*FCHN[{FFB[LSRRudd]}, fm2, 
      fm1]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSLRuud[fm1_, fm3_, fm4_, fm2_]] -> 0, 
 \[Delta]\[Chi][LSLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]d]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LSLL\[Nu]d]}, fm4, fm3]*q[d]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(4*Pi^2), \[Delta]\[Chi][LSLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSLL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LSLL\[Nu]u]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LSLL\[Nu]u]}, fm4, fm3]*q[u]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSRLddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*FCHN[{FFB[LSLLddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLLddd]}, fm3, fm4]*
     FCHN[{FFB[LSLLddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRRddd]}, fm3, fm4]*FCHN[{FFB[LSRRddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSRLddu[fm1_, fm3_, fm4_, fm2_]] -> 0, 
 \[Delta]\[Chi][LSRLdud[fm3_, fm4_, fm1_, fm2_]] -> 
  -1/6*(g^2*FCHN[{FFA[LSLLudd]}, fm4, fm3]*FCHN[{FFB[LSLLudd]}, fm1, fm2])/
     Pi^2 + (e^2*FCHN[{FFA[LSLLudd]}, fm4, fm3]*FCHN[{FFB[LSLLudd]}, fm1, 
      fm2]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSRLduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*FCHN[{FFB[LSLLduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*FCHN[{FFB[LSLLduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLLduu]}, fm4, fm3]*
     FCHN[{FFB[LSLLduu]}, fm1, fm2]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSRRduu]}, fm4, fm3]*FCHN[{FFB[LSRRduu]}, fm1, fm2]*q[e]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSRLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRRed]}, fm2, fm1]*FCHN[{FFB[LSRRed]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRRed]}, fm2, fm1]*FCHN[{FFB[LSRRed]}, fm4, 
      fm3]*q[d]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     FCHN[{FFB[LSRRedDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSRLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRReu]}, fm2, fm1]*FCHN[{FFB[LSRReu]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     FCHN[{FFB[LSRReuDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRReu]}, fm2, fm1]*FCHN[{FFB[LSRReu]}, fm4, fm3]*q[u]^2)/
    (4*Pi^2), \[Delta]\[Chi][LSRLuud[fm1_, fm3_, fm4_, fm2_]] -> 0, 
 \[Delta]\[Chi][LSRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSRR\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSRR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSRR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LSRRddd[fm3_, fm4_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, fm1])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*FCHN[{FFB[LSLRddd]}, fm2, 
      fm1])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LSLRddd]}, fm3, fm4]*
     FCHN[{FFB[LSLRddd]}, fm2, fm1]*q[d]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRLddd]}, fm3, fm4]*FCHN[{FFB[LSRLddd]}, fm2, fm1]*q[d]*
     q[e])/(4*Pi^2), \[Delta]\[Chi][LSRRduu[fm4_, fm3_, fm1_, fm2_]] -> 
  (g^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*FCHN[{FFB[LSLRduu]}, fm1, fm2])/
    (8*Pi^2) + (g^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*FCHN[{FFB[LSLRduu]}, fm1, 
      fm2])/(8*Nc*Pi^2) + (g^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*
     FCHN[{FFB[LSLRuud]}, fm4, fm2])/(4*Pi^2) + 
   (g^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*FCHN[{FFB[LSLRuud]}, fm4, fm2])/
    (4*Nc*Pi^2) - (e^2*FCHN[{FFA[LSRLuud]}, fm1, fm3]*
     FCHN[{FFB[LSRLuud]}, fm4, fm2]*q[d]*q[e])/(2*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRduu]}, fm4, fm3]*FCHN[{FFB[LSLRduu]}, fm1, fm2]*q[d]*
     q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LSRLduu]}, fm4, fm3]*
     FCHN[{FFB[LSRLduu]}, fm1, fm2]*q[e]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRuud]}, fm1, fm3]*FCHN[{FFB[LSLRuud]}, fm4, fm2]*q[u]^2)/
    (2*Pi^2), \[Delta]\[Chi][LSRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRLed]}, fm2, fm1]*FCHN[{FFB[LSRLed]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRLed]}, fm2, fm1]*FCHN[{FFB[LSRLed]}, fm4, 
      fm3]*q[d]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     FCHN[{FFB[LSRLedDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2), 
 \[Delta]\[Chi][LSRRee[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LSRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRLeu]}, fm2, fm1]*FCHN[{FFB[LSRLeu]}, fm4, fm3])/
    (4*Pi^2) + (e^2*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     FCHN[{FFB[LSRLeuDag]}, fm4, fm3]*q[e]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LSRLeu]}, fm2, fm1]*FCHN[{FFB[LSRLeu]}, fm4, fm3]*q[u]^2)/
    (4*Pi^2), \[Delta]\[Chi][LSRRudd[fm4_, fm3_, fm2_, fm1_]] -> 
  (g^2*FCHN[{FFA[LSLRddu]}, fm1, fm3]*FCHN[{FFB[LSLRddu]}, fm2, fm4])/
    (3*Pi^2) + (g^2*FCHN[{FFA[LSLRudd]}, fm4, fm3]*FCHN[{FFB[LSLRudd]}, fm2, 
      fm1])/(6*Pi^2) - (e^2*FCHN[{FFA[LSLRddu]}, fm1, fm3]*
     FCHN[{FFB[LSLRddu]}, fm2, fm4]*q[d]^2)/(2*Pi^2) - 
   (e^2*FCHN[{FFA[LSLRudd]}, fm4, fm3]*FCHN[{FFB[LSLRudd]}, fm2, fm1]*q[d]*
     q[u])/(4*Pi^2), \[Delta]\[Chi][LSRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LSRL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LSRL\[Nu]edu]}, fm4, 
      fm3])/(4*Pi^2) + (e^2*FCHN[{FFA[LSRL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LSRL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(4*Pi^2), 
 \[Delta]\[Chi][LTLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTRRed[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTRReu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LTRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 0, 
 \[Delta]\[Chi][LuG[fm2_, fm1_]] -> 
  -1/32*(g^2*LG*Nc*FCHN[{M[u]}, fm2, fm1])/Pi^2 - 
   ((I/32)*g^2*LGt*Nc*FCHN[{M[u]}, fm2, fm1])/Pi^2 - 
   (g*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, fm2, fm1])/(32*Pi^2) - 
   (g*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1])/
    (32*Pi^2) + (g*Nc*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, 
      fm1])/(64*Pi^2) - (CF*g*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, 
      fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1])/(64*Pi^2) - 
   (g*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1])/(32*Pi^2) - 
   (CF*g*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1])/(32*Pi^2) + 
   (g*Nc*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, fm1])/(64*Pi^2), 
 \[Delta]\[Chi][Lu\[Gamma][fm2_, fm1_]] -> 
  -1/32*(e*FCHN[{FFA[LS1RRuddu], Mdag[d], FFB[LS1RRuddu]}, fm2, fm1]*q[d])/
     Pi^2 - (CF*e*FCHN[{FFA[LS8RRuddu], Mdag[d], FFB[LS8RRuddu]}, fm2, fm1]*
     q[d])/(32*Pi^2) + (e*FCHN[{FFB[LTRReu]}, fm2, fm1]*
     flTr[FFA[LTRReu], Mdag[e]]*q[e])/(4*Pi^2) - 
   (e*FCHN[{FFA[LS1RRuu], Mdag[u], FFB[LS1RRuu]}, fm2, fm1]*q[u])/(32*Pi^2) - 
   (CF*e*FCHN[{FFA[LS8RRuu], Mdag[u], FFB[LS8RRuu]}, fm2, fm1]*q[u])/
    (32*Pi^2) - (e*FCHN[{FFB[LS1RRuu], Mdag[u], FFA[LS1RRuu]}, fm2, fm1]*
     q[u])/(32*Pi^2) - (CF*e*FCHN[{FFB[LS8RRuu], Mdag[u], FFA[LS8RRuu]}, fm2, 
      fm1]*q[u])/(32*Pi^2), 
 \[Delta]\[Chi][LV1LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1])/
    (8*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     FCHN[{FFB[LV1LRud]}, fm4, fm3])/(8*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (16*Pi^2) - (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3])/(16*Pi^2) - (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/(32*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*FCHN[{FFB[LV1LRud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Nc^2*Pi^2) + (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*FCHN[{FFB[LS1RRdd]}, fm2, fm3])/
     (Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS1RRdd]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*FCHN[{FFB[LS1RRddDag]}, fm2, fm3])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, fm1])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRddDag]}, fm4, fm1])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*FCHN[{FFB[LS8RRdd]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS8RRdd]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*FCHN[{FFB[LS8RRddDag]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRddDag]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd]}, fm4, fm3]*FCHN[{FFB[LVLLdd]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLdd]}, fm4, fm3]*
     FCHN[{FFB[LVLLdd]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLdd]}, fm2, fm1]*FCHN[{FFB[LVLLdd]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLdd]}, fm2, fm1]*
     FCHN[{FFB[LVLLdd]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd]}, fm4, fm3]*FCHN[{FFB[LVRRdd]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRdd]}, fm4, fm3]*
     FCHN[{FFB[LVRRdd]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRdd]}, fm2, fm1]*FCHN[{FFB[LVRRdd]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRdd]}, fm2, fm1]*
     FCHN[{FFB[LVRRdd]}, fm4, fm3])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*FCHN[{FFB[LS1RRdd]}, fm2, fm3]*q[d]^2)/
    (8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS1RRdd]}, fm4, fm1]*q[d]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*FCHN[{FFB[LS1RRddDag]}, fm2, fm3]*
     q[d]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRddDag]}, fm4, fm1]*q[d]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*FCHN[{FFB[LS8RRdd]}, fm2, fm3]*q[d]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3]*q[d]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1]*q[d]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*
     FCHN[{FFB[LS8RRdd]}, fm4, fm1]*q[d]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*FCHN[{FFB[LS8RRddDag]}, fm2, fm3]*
     q[d]^2)/(16*Pi^2) + (e^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3]*q[d]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1]*
     q[d]^2)/(16*Pi^2) + (e^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRddDag]}, fm4, fm1]*q[d]^2)/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLdd]}, fm4, fm3]*FCHN[{FFB[LVLLdd]}, fm2, fm1]*q[d]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLdd]}, fm2, fm1]*FCHN[{FFB[LVLLdd]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRdd]}, fm4, fm3]*
     FCHN[{FFB[LVRRdd]}, fm2, fm1]*q[d]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRdd]}, fm2, fm1]*FCHN[{FFB[LVRRdd]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/(Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     FCHN[{FFB[LV1LLud]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     FCHN[{FFB[LV1RRud]}, fm4, fm3])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/(Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1LLud]}, fm2, fm1]*
     FCHN[{FFB[LV1LLud]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LV1RRud]}, fm2, fm1]*
     FCHN[{FFB[LV1RRud]}, fm4, fm3])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LLud]}, fm2, fm1]*FCHN[{FFB[LV1LLud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1RRud]}, fm2, fm1]*FCHN[{FFB[LV1RRud]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  -1/16*(g^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, fm3])/
     Pi^2 + (g^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, 
      fm3])/(16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*
     FCHN[{FFB[LS8RRud]}, fm4, fm3])/(32*Nc^3*Pi^2) + 
   (g^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, fm3])/
    (32*Nc*Pi^2) - (g^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS8RRudDag]}, fm4, fm3])/(32*Nc^3*Pi^2) + 
   (g^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*FCHN[{FFB[LS8RRudDag]}, fm4, fm3])/
    (32*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*
     FCHN[{FFB[LS1RRud]}, fm4, fm3]*q[d]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, fm3]*q[d]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*
     FCHN[{FFB[LS8RRud]}, fm4, fm3]*q[d]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*FCHN[{FFB[LS1RRudDag]}, fm4, fm3]*
     q[u]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS8RRudDag]}, fm4, fm3]*q[u]^2)/(16*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*FCHN[{FFB[LS8RRudDag]}, fm4, fm3]*
     q[u]^2)/(16*Nc^2*Pi^2), 
 \[Delta]\[Chi][LV1LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(CF*g^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*FCHN[{FFB[LS1RRuu]}, fm2, fm3])/
     (Nc*Pi^2) - (CF*g^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuu]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS1RRuuDag]}, fm2, fm3])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, fm1])/
    (16*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuuDag]}, fm4, fm1])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*FCHN[{FFB[LS8RRuu]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuu]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS8RRuuDag]}, fm2, fm3])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1])/
    (32*Nc^3*Pi^2) + (g^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuuDag]}, fm4, fm1])/(32*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu]}, fm4, fm3]*FCHN[{FFB[LVLLuu]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLuu]}, fm4, fm3]*
     FCHN[{FFB[LVLLuu]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVLLuu]}, fm2, fm1]*FCHN[{FFB[LVLLuu]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVLLuu]}, fm2, fm1]*
     FCHN[{FFB[LVLLuu]}, fm4, fm3])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu]}, fm4, fm3]*FCHN[{FFB[LVRRuu]}, fm2, fm1])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     FCHN[{FFB[LVRRuu]}, fm2, fm1])/(16*Pi^2) - 
   (g^2*FCHN[{FFA[LVRRuu]}, fm2, fm1]*FCHN[{FFB[LVRRuu]}, fm4, fm3])/
    (16*Nc*Pi^2) + (g^2*Nc*FCHN[{FFA[LVRRuu]}, fm2, fm1]*
     FCHN[{FFB[LVRRuu]}, fm4, fm3])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*FCHN[{FFB[LS1RRuu]}, fm2, fm3]*q[u]^2)/
    (8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuu]}, fm4, fm1]*q[u]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS1RRuuDag]}, fm2, fm3]*
     q[u]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuuDag]}, fm4, fm1]*q[u]^2)/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*FCHN[{FFB[LS8RRuu]}, fm2, fm3]*q[u]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3]*q[u]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1]*q[u]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuu]}, fm4, fm1]*q[u]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS8RRuuDag]}, fm2, fm3]*
     q[u]^2)/(16*Pi^2) + (e^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3]*q[u]^2)/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1]*
     q[u]^2)/(16*Pi^2) + (e^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuuDag]}, fm4, fm1]*q[u]^2)/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLuu]}, fm4, fm3]*FCHN[{FFB[LVLLuu]}, fm2, fm1]*q[u]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLuu]}, fm2, fm1]*FCHN[{FFB[LVLLuu]}, fm4, 
      fm3]*q[u]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRuu]}, fm4, fm3]*
     FCHN[{FFB[LVRRuu]}, fm2, fm1]*q[u]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRuu]}, fm2, fm1]*FCHN[{FFB[LVRRuu]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV1RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1])/
    (8*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*
     FCHN[{FFB[LV1LRud]}, fm4, fm3])/(8*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (16*Pi^2) - (g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3])/(16*Pi^2) - (g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/(32*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3])/(32*Nc^3*Pi^2) - (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(32*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdu]}, fm4, fm3]*FCHN[{FFB[LV1LRdu]}, fm2, fm1]*q[d]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*
     q[d]*q[u])/(16*Nc^2*Pi^2) + (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3]*q[d]*q[u])/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRud]}, fm2, fm1]*FCHN[{FFB[LV1LRud]}, fm4, fm3]*q[u]^2)/
    (8*Pi^2), \[Delta]\[Chi][LV8LLud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (4*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*FCHN[{FFB[LV8LRdu]}, fm2, fm1])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) + (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*FCHN[{FFB[LV8LRud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*
     FCHN[{FFB[LV8LRdu]}, fm2, fm1]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LV8LRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*FCHN[{FFB[LS1RRdd]}, fm2, fm3])/
     Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*FCHN[{FFB[LS1RRdd]}, fm4, 
      fm1])/(4*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*FCHN[{FFB[LS1RRddDag]}, fm2, 
      fm3])/(8*Pi^2) + (g^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRddDag]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, 
      fm1])/(8*Pi^2) - (g^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS1RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS1RRdd]}, fm2, fm3]*q[d]^2)/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRdd]}, fm2, fm3]*FCHN[{FFB[LS1RRdd]}, fm4, fm1]*q[d]^2)/
    (4*Pi^2) - (e^2*FCHN[{FFA[LS1RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRddDag]}, fm2, fm3]*q[d]^2)/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRddDag]}, fm2, fm3]*FCHN[{FFB[LS1RRddDag]}, fm4, fm1]*
     q[d]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRdd]}, fm4, fm1]*
     FCHN[{FFB[LS8RRdd]}, fm2, fm3]*q[d]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRdd]}, fm2, fm3]*FCHN[{FFB[LS8RRdd]}, fm4, fm1]*q[d]^2)/
    (8*Nc*Pi^2) + (e^2*FCHN[{FFA[LS8RRddDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRddDag]}, fm2, fm3]*q[d]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRddDag]}, fm2, fm3]*FCHN[{FFB[LS8RRddDag]}, fm4, fm1]*
     q[d]^2)/(8*Nc*Pi^2), \[Delta]\[Chi][LV8LRdu[fm4_, fm3_, fm2_, fm1_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*FCHN[{FFB[LV8LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*FCHN[{FFB[LV8RRud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*
     FCHN[{FFB[LV8LLud]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LV8LRud[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*FCHN[{FFB[LS1RRuddu]}, fm4, 
       fm1])/Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*FCHN[{FFB[LS8RRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*FCHN[{FFB[LV8LLud]}, fm4, fm3])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LLud]}, fm2, fm1]*FCHN[{FFB[LV8LLud]}, fm4, fm3]*q[d]^2)/
    (8*Pi^2) - (e^2*FCHN[{FFA[LS1RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS1RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRuddu]}, fm2, fm3]*
     FCHN[{FFB[LS8RRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudduDag]}, fm4, fm1]*FCHN[{FFB[LS8RRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8RRud]}, fm2, fm1]*
     FCHN[{FFB[LV8RRud]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LV8LRuddu[fm2_, fm3_, fm4_, fm1_]] -> 
  (g^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, fm3])/
    (8*Nc*Pi^2) - (g^2*Nc*FCHN[{FFA[LS1RRud]}, fm2, fm1]*
     FCHN[{FFB[LS1RRud]}, fm4, fm3])/(8*Pi^2) + 
   (g^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/
    (8*Nc*Pi^2) - (g^2*Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS1RRudDag]}, fm4, fm3])/(8*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, fm3])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS8RRudDag]}, fm4, fm3])/(16*Nc^2*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRud]}, fm2, fm1]*FCHN[{FFB[LS1RRud]}, fm4, fm3]*q[d]^2)/
    (4*Pi^2) + (e^2*FCHN[{FFA[LS8RRud]}, fm2, fm1]*FCHN[{FFB[LS8RRud]}, fm4, 
      fm3]*q[d]^2)/(8*Nc*Pi^2) - (e^2*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     FCHN[{FFB[LS1RRudDag]}, fm4, fm3]*q[u]^2)/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRudDag]}, fm2, fm1]*FCHN[{FFB[LS8RRudDag]}, fm4, fm3]*
     q[u]^2)/(8*Nc*Pi^2), \[Delta]\[Chi][LV8LRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/4*(CF*g^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*FCHN[{FFB[LS1RRuu]}, fm2, fm3])/
     Pi^2 - (CF*g^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*FCHN[{FFB[LS1RRuu]}, fm4, 
      fm1])/(4*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*FCHN[{FFB[LS1RRuuDag]}, fm2, 
      fm3])/(8*Pi^2) + (g^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*
     FCHN[{FFB[LS1RRuuDag]}, fm4, fm1])/(8*Nc*Pi^2) - 
   (g^2*Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, 
      fm1])/(8*Pi^2) - (g^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3])/(16*Nc^2*Pi^2) - 
   (g^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1])/
    (16*Nc^2*Pi^2) - (e^2*FCHN[{FFA[LS1RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuu]}, fm2, fm3]*q[u]^2)/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuu]}, fm2, fm3]*FCHN[{FFB[LS1RRuu]}, fm4, fm1]*q[u]^2)/
    (4*Pi^2) - (e^2*FCHN[{FFA[LS1RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS1RRuuDag]}, fm2, fm3]*q[u]^2)/(4*Pi^2) - 
   (e^2*FCHN[{FFA[LS1RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS1RRuuDag]}, fm4, fm1]*
     q[u]^2)/(4*Pi^2) + (e^2*FCHN[{FFA[LS8RRuu]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuu]}, fm2, fm3]*q[u]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuu]}, fm2, fm3]*FCHN[{FFB[LS8RRuu]}, fm4, fm1]*q[u]^2)/
    (8*Nc*Pi^2) + (e^2*FCHN[{FFA[LS8RRuuDag]}, fm4, fm1]*
     FCHN[{FFB[LS8RRuuDag]}, fm2, fm3]*q[u]^2)/(8*Nc*Pi^2) + 
   (e^2*FCHN[{FFA[LS8RRuuDag]}, fm2, fm3]*FCHN[{FFB[LS8RRuuDag]}, fm4, fm1]*
     q[u]^2)/(8*Nc*Pi^2), \[Delta]\[Chi][LV8RRud[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*FCHN[{FFB[LV1LRuddu]}, fm4, fm1])/
    (4*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV1LRudduDag]}, fm2, fm3])/(4*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*FCHN[{FFB[LV8LRdu]}, fm2, fm1])/
    (16*Nc*Pi^2) - (g^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3])/(16*Nc*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*FCHN[{FFB[LV8LRuddu]}, fm4, fm1])/
    (16*Nc^2*Pi^2) + (g^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*
     FCHN[{FFB[LV8LRudduDag]}, fm2, fm3])/(16*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRdu]}, fm4, fm3]*FCHN[{FFB[LV8LRdu]}, fm2, fm1]*q[d]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LV1LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV1LRuddu]}, fm4, fm1]*q[d]*q[u])/(4*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV1LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(4*Pi^2) - (e^2*FCHN[{FFA[LV8LRuddu]}, fm2, fm3]*
     FCHN[{FFB[LV8LRuddu]}, fm4, fm1]*q[d]*q[u])/(8*Nc*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRudduDag]}, fm4, fm1]*FCHN[{FFB[LV8LRudduDag]}, fm2, 
      fm3]*q[d]*q[u])/(8*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRud]}, fm2, fm1]*
     FCHN[{FFB[LV8LRud]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLLdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*FCHN[{FFB[LV1LRdd]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV1LRdd]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*FCHN[{FFB[LV8LRdd]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*FCHN[{FFB[LV8LRdd]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*FCHN[{FFB[LV1LRdd]}, fm2, fm1]*q[d]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV1LRdd]}, fm4, fm3]*q[d]^2)/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*FCHN[{FFB[LV8LRdd]}, fm2, fm1]*q[d]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm3]*q[d]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*FCHN[{FFB[LV8LRdd]}, fm4, fm1]*q[d]^2)/
    (32*Pi^2) - (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm3]*q[d]^2)/(32*Nc*Pi^2), 
 \[Delta]\[Chi][LVLLed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLRed]}, fm2, fm1]*FCHN[{FFB[LVLRed]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLRed]}, fm2, fm1]*FCHN[{FFB[LVLRed]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*
     FCHN[{FFB[LVLRde]}, fm2, fm1]*q[e]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLLee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*FCHN[{FFB[LVLRee]}, fm2, fm1]*q[e]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*FCHN[{FFB[LVLRee]}, fm2, 
      fm3]*q[e]^2)/(32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*
     FCHN[{FFB[LVLRee]}, fm4, fm1]*q[e]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*FCHN[{FFB[LVLRee]}, fm4, fm3]*q[e]^2)/
    (32*Pi^2), \[Delta]\[Chi][LVLLeu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLReu]}, fm2, fm1]*FCHN[{FFB[LVLReu]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*FCHN[{FFB[LVLRue]}, fm2, 
      fm1]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVLReu]}, fm2, fm1]*
     FCHN[{FFB[LVLReu]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLLuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*FCHN[{FFB[LV1LRuu]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV1LRuu]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*FCHN[{FFB[LV8LRuu]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*FCHN[{FFB[LV8LRuu]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*q[u]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV1LRuu]}, fm4, fm3]*q[u]^2)/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*q[u]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm3]*q[u]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*FCHN[{FFB[LV8LRuu]}, fm4, fm1]*q[u]^2)/
    (32*Pi^2) - (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm3]*q[u]^2)/(32*Nc*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]d]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLR\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LVLR\[Nu]d]}, fm4, fm3]*q[d]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLR\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(8*Pi^2), \[Delta]\[Chi][LVLL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVLR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LVLR\[Nu]u]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLR\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LVLR\[Nu]u]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLL\[Nu]\[Nu][fm4_, fm3_, fm2_, fm1_]] -> 0, 
 \[Delta]\[Chi][LVLRde[fm4_, fm3_, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{FFA[LVRRed]}, fm2, fm1]*FCHN[{FFB[LVRRed]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVRRed]}, fm2, fm1]*FCHN[{FFB[LVRRed]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVLLed]}, fm2, fm1]*
     FCHN[{FFB[LVLLed]}, fm4, fm3]*q[e]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLLed]}, fm2, fm1]*FCHN[{FFB[LVLLed]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLed]}, fm2, fm1]*FCHN[{FFB[LVLLed]}, fm4, 
      fm3]*q[d]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRed]}, fm2, fm1]*
     FCHN[{FFB[LVRRed]}, fm4, fm3]*q[e]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLRee[fm2_, fm1_, fm4_, fm3_]] -> 
  -1/8*(e^2*FCHN[{FFA[LSRRee]}, fm4, fm1]*FCHN[{FFB[LSRRee]}, fm2, fm3]*
      q[e]^2)/Pi^2 - (e^2*FCHN[{FFA[LSRRee]}, fm2, fm3]*
     FCHN[{FFB[LSRRee]}, fm4, fm1]*q[e]^2)/(8*Pi^2) - 
   (e^2*FCHN[{FFA[LSRReeDag]}, fm4, fm1]*FCHN[{FFB[LSRReeDag]}, fm2, fm3]*
     q[e]^2)/(8*Pi^2) - (e^2*FCHN[{FFA[LSRReeDag]}, fm2, fm3]*
     FCHN[{FFB[LSRReeDag]}, fm4, fm1]*q[e]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVLLee]}, fm4, fm3]*FCHN[{FFB[LVLLee]}, fm2, fm1]*q[e]^2)/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLee]}, fm2, fm1]*FCHN[{FFB[LVLLee]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRRee]}, fm4, fm3]*
     FCHN[{FFB[LVRRee]}, fm2, fm1]*q[e]^2)/(8*Pi^2) + 
   (e^2*FCHN[{FFA[LVRRee]}, fm2, fm1]*FCHN[{FFB[LVRRee]}, fm4, fm3]*q[e]^2)/
    (8*Pi^2), \[Delta]\[Chi][LVLReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLLeu]}, fm2, fm1]*FCHN[{FFB[LVLLeu]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVRReu]}, fm2, fm1]*FCHN[{FFB[LVRReu]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVLLeu]}, fm2, fm1]*
     FCHN[{FFB[LVLLeu]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLRue[fm4_, fm3_, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{FFA[LVRReu]}, fm2, fm1]*FCHN[{FFB[LVRReu]}, fm4, fm3])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLLeu]}, fm2, fm1]*FCHN[{FFB[LVLLeu]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVRReu]}, fm2, fm1]*
     FCHN[{FFB[LVRReu]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLR\[Nu]d[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]d]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]d]}, fm2, fm1]*
     FCHN[{FFB[LVLL\[Nu]d]}, fm4, fm3]*q[d]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVLR\[Nu]e[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLL\[Nu]e]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]e]}, fm4, fm3]*
    q[e]^2)/(8*Pi^2), \[Delta]\[Chi][LVLR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVLL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][LVLR\[Nu]u[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*FCHN[{FFB[LVLL\[Nu]u]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVLL\[Nu]u]}, fm2, fm1]*
     FCHN[{FFB[LVLL\[Nu]u]}, fm4, fm3]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVRL\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVRR\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVRR\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVRR\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVRR\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][LVRRdd[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*FCHN[{FFB[LV1LRdd]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV1LRdd]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*FCHN[{FFB[LV8LRdd]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*FCHN[{FFB[LV8LRdd]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRdd]}, fm4, fm3]*FCHN[{FFB[LV1LRdd]}, fm2, fm1]*q[d]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LV1LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV1LRdd]}, fm4, fm3]*q[d]^2)/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm3]*FCHN[{FFB[LV8LRdd]}, fm2, fm1]*q[d]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRdd]}, fm4, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm2, fm3]*q[d]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm3]*FCHN[{FFB[LV8LRdd]}, fm4, fm1]*q[d]^2)/
    (32*Pi^2) - (e^2*FCHN[{FFA[LV8LRdd]}, fm2, fm1]*
     FCHN[{FFB[LV8LRdd]}, fm4, fm3]*q[d]^2)/(32*Nc*Pi^2), 
 \[Delta]\[Chi][LVRRed[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*FCHN[{FFB[LVLRde]}, fm2, fm1])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLRde]}, fm4, fm3]*FCHN[{FFB[LVLRde]}, fm2, 
      fm1]*q[d]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVLRed]}, fm2, fm1]*
     FCHN[{FFB[LVLRed]}, fm4, fm3]*q[e]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVRRee[fm2_, fm1_, fm4_, fm3_]] -> 
  (e^2*FCHN[{FFA[LVLRee]}, fm4, fm3]*FCHN[{FFB[LVLRee]}, fm2, fm1]*q[e]^2)/
    (32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm4, fm1]*FCHN[{FFB[LVLRee]}, fm2, 
      fm3]*q[e]^2)/(32*Pi^2) + (e^2*FCHN[{FFA[LVLRee]}, fm2, fm3]*
     FCHN[{FFB[LVLRee]}, fm4, fm1]*q[e]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LVLRee]}, fm2, fm1]*FCHN[{FFB[LVLRee]}, fm4, fm3]*q[e]^2)/
    (32*Pi^2), \[Delta]\[Chi][LVRReu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*FCHN[{FFB[LVLRue]}, fm2, fm1])/
    (8*Pi^2) + (e^2*FCHN[{FFA[LVLReu]}, fm2, fm1]*FCHN[{FFB[LVLReu]}, fm4, 
      fm3]*q[e]^2)/(8*Pi^2) + (e^2*FCHN[{FFA[LVLRue]}, fm4, fm3]*
     FCHN[{FFB[LVLRue]}, fm2, fm1]*q[u]^2)/(8*Pi^2), 
 \[Delta]\[Chi][LVRRuu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*FCHN[{FFB[LV1LRuu]}, fm2, fm1])/
    (16*Pi^2) + (CF*g^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV1LRuu]}, fm4, fm3])/(16*Pi^2) + 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*FCHN[{FFB[LV8LRuu]}, fm2, fm1])/
    (64*Nc^2*Pi^2) - (g^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm3])/(64*Nc*Pi^2) - 
   (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*FCHN[{FFB[LV8LRuu]}, fm4, fm1])/
    (64*Nc*Pi^2) + (g^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm3])/(64*Nc^2*Pi^2) + 
   (e^2*FCHN[{FFA[LV1LRuu]}, fm4, fm3]*FCHN[{FFB[LV1LRuu]}, fm2, fm1]*q[u]^2)/
    (16*Pi^2) + (e^2*FCHN[{FFA[LV1LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV1LRuu]}, fm4, fm3]*q[u]^2)/(16*Pi^2) - 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm3]*FCHN[{FFB[LV8LRuu]}, fm2, fm1]*q[u]^2)/
    (32*Nc*Pi^2) + (e^2*FCHN[{FFA[LV8LRuu]}, fm4, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm2, fm3]*q[u]^2)/(32*Pi^2) + 
   (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm3]*FCHN[{FFB[LV8LRuu]}, fm4, fm1]*q[u]^2)/
    (32*Pi^2) - (e^2*FCHN[{FFA[LV8LRuu]}, fm2, fm1]*
     FCHN[{FFB[LV8LRuu]}, fm4, fm3]*q[u]^2)/(32*Nc*Pi^2), 
 \[Delta]\[Chi][LVRR\[Nu]edu[fm2_, fm1_, fm4_, fm3_]] -> 
  (CF*g^2*FCHN[{FFA[LVRL\[Nu]edu]}, fm2, fm1]*FCHN[{FFB[LVRL\[Nu]edu]}, fm4, 
      fm3])/(8*Pi^2) + (e^2*FCHN[{FFA[LVRL\[Nu]edu]}, fm2, fm1]*
     FCHN[{FFB[LVRL\[Nu]edu]}, fm4, fm3]*q[d]*q[u])/(8*Pi^2), 
 \[Delta]\[Chi][L\[Nu]\[Gamma][fm2_, fm1_]] -> 
  (e*Nc*FCHN[{FFA[LTLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]d], M[d]]*q[d])/
    (4*Pi^2) + (e*FCHN[{FFA[LTLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LTLL\[Nu]e], M[e]]*q[e])/(4*Pi^2) + 
   (e*Nc*FCHN[{FFA[LTLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LTLL\[Nu]u], M[u]]*q[u])/
    (4*Pi^2), \[Delta]\[Chi][M[d, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Mdag[d]}, fm2, fm1])/(4*Pi^2) - 
   (3*CF*g*FCHN[{LdGDag, M[d], M[d]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{LdGDag, M[d], Mdag[d]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{LdGDag, Mdag[d], Mdag[d]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{M[d], LdG, Mdag[d]}, fm2, fm1])/(16*Pi^2) - 
   (3*CF*g*FCHN[{M[d], M[d], LdGDag}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], LdG, M[d]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{Mdag[d], M[d], LdGDag}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{Mdag[d], Mdag[d], LdGDag}, fm2, fm1])/(8*Pi^2) + 
   FCHN[{FFA[LS1RRddDag], M[d], M[d], M[d], FFB[LS1RRddDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFA[LS1RRddDag], M[d], M[d], Mdag[d], FFB[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRddDag], M[d], Mdag[d], M[d], 
      FFB[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LS1RRddDag], M[d], Mdag[d], Mdag[d], FFB[LS1RRddDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFA[LS1RRddDag], Mdag[d], M[d], M[d], FFB[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFA[LS1RRddDag], Mdag[d], Mdag[d], M[d], 
      FFB[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LS1RRddDag], Mdag[d], Mdag[d], Mdag[d], FFB[LS1RRddDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], M[u], M[u], M[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFA[LS1RRudduDag], M[u], M[u], Mdag[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], M[u], Mdag[u], M[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LS1RRudduDag], M[u], Mdag[u], Mdag[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], Mdag[u], M[u], M[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LS1RRudduDag], Mdag[u], Mdag[u], M[u], FFB[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRudduDag], Mdag[u], Mdag[u], Mdag[u], 
      FFB[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], M[d], M[d], M[d], FFB[LS8RRddDag]}, fm2, fm1])/
    (96*Pi^2) + (CF*FCHN[{FFA[LS8RRddDag], M[d], M[d], Mdag[d], 
       FFB[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], M[d], Mdag[d], M[d], FFB[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRddDag], M[d], Mdag[d], Mdag[d], 
       FFB[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], M[d], M[d], FFB[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], Mdag[d], M[d], 
       FFB[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRddDag], Mdag[d], Mdag[d], Mdag[d], FFB[LS8RRddDag]}, 
      fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], M[u], M[u], M[u], FFB[LS8RRudduDag]}, fm2, 
      fm1])/(96*Pi^2) + (CF*FCHN[{FFA[LS8RRudduDag], M[u], M[u], Mdag[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], M[u], Mdag[u], M[u], FFB[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRudduDag], M[u], Mdag[u], Mdag[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], M[u], M[u], FFB[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], Mdag[u], M[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRudduDag], Mdag[u], Mdag[u], Mdag[u], 
       FFB[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   FCHN[{FFB[LS1RRddDag], M[d], M[d], M[d], FFA[LS1RRddDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFB[LS1RRddDag], M[d], M[d], Mdag[d], FFA[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRddDag], M[d], Mdag[d], M[d], 
      FFA[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRddDag], M[d], Mdag[d], Mdag[d], FFA[LS1RRddDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFB[LS1RRddDag], Mdag[d], M[d], M[d], FFA[LS1RRddDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFB[LS1RRddDag], Mdag[d], Mdag[d], M[d], 
      FFA[LS1RRddDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LS1RRddDag], Mdag[d], Mdag[d], Mdag[d], FFA[LS1RRddDag]}, fm2, 
     fm1]/(48*Pi^2) + (CF*FCHN[{FFB[LS8RRddDag], M[d], M[d], M[d], 
       FFA[LS8RRddDag]}, fm2, fm1])/(96*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], M[d], M[d], Mdag[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], M[d], Mdag[d], M[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRddDag], M[d], Mdag[d], Mdag[d], 
       FFA[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], M[d], M[d], FFA[LS8RRddDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], Mdag[d], M[d], 
       FFA[LS8RRddDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRddDag], Mdag[d], Mdag[d], Mdag[d], FFA[LS8RRddDag]}, 
      fm2, fm1])/(48*Pi^2) + FCHN[{FFB[LV1LRdd], M[d], M[d], M[d], 
      FFA[LV1LRdd]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRdd], M[d], M[d], Mdag[d], FFA[LV1LRdd]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRdd], M[d], Mdag[d], Mdag[d], FFA[LV1LRdd]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LV1LRdd], Mdag[d], M[d], M[d], 
      FFA[LV1LRdd]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRdd], Mdag[d], M[d], Mdag[d], FFA[LV1LRdd]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRdd], Mdag[d], Mdag[d], M[d], FFA[LV1LRdd]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRdd], Mdag[d], Mdag[d], Mdag[d], 
      FFA[LV1LRdd]}, fm2, fm1]/(24*Pi^2) + 
   FCHN[{FFB[LV1LRuddu], M[u], M[u], M[u], FFA[LV1LRuddu]}, fm2, fm1]/
    (12*Pi^2) - FCHN[{FFB[LV1LRuddu], M[u], M[u], Mdag[u], FFA[LV1LRuddu]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRuddu], M[u], Mdag[u], Mdag[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRuddu], Mdag[u], M[u], M[u], FFA[LV1LRuddu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuddu], Mdag[u], M[u], Mdag[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRuddu], Mdag[u], Mdag[u], M[u], FFA[LV1LRuddu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuddu], Mdag[u], Mdag[u], Mdag[u], 
      FFA[LV1LRuddu]}, fm2, fm1]/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], M[d], M[d], M[d], FFA[LV8LRdd]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRdd], M[d], M[d], Mdag[d], FFA[LV8LRdd]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], M[d], Mdag[d], Mdag[d], FFA[LV8LRdd]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRdd], Mdag[d], M[d], M[d], FFA[LV8LRdd]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], Mdag[d], M[d], Mdag[d], FFA[LV8LRdd]}, fm2, fm1])/
    (12*Pi^2) + (CF*FCHN[{FFB[LV8LRdd], Mdag[d], Mdag[d], M[d], 
       FFA[LV8LRdd]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRdd], Mdag[d], Mdag[d], Mdag[d], FFA[LV8LRdd]}, fm2, 
      fm1])/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuddu], M[u], M[u], M[u], FFA[LV8LRuddu]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRuddu], M[u], M[u], Mdag[u], 
       FFA[LV8LRuddu]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuddu], M[u], Mdag[u], Mdag[u], FFA[LV8LRuddu]}, fm2, 
      fm1])/(12*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], M[u], M[u], FFA[LV8LRuddu]}, fm2, fm1])/
    (12*Pi^2) + (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], M[u], Mdag[u], 
       FFA[LV8LRuddu]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], Mdag[u], M[u], FFA[LV8LRuddu]}, fm2, 
      fm1])/(12*Pi^2) + (CF*FCHN[{FFB[LV8LRuddu], Mdag[u], Mdag[u], Mdag[u], 
       FFA[LV8LRuddu]}, fm2, fm1])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*
     flTr[FFA[LS1RRddDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRddDag]}, fm2, fm1]*flTr[FFA[LS1RRddDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], M[u], M[u], M[u]])/(48*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], M[u], M[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], M[u], Mdag[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], M[u], Mdag[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], Mdag[u], M[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*flTr[FFA[LS1RRudDag], Mdag[u], 
      Mdag[u], M[u]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRudDag]}, fm2, fm1]*
     flTr[FFA[LS1RRudDag], Mdag[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], M[nu], M[nu], 
      M[nu]])/(48*Pi^2) - (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], M[nu], Mdag[nu], 
      M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], M[nu], Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], Mdag[nu], M[nu], 
      M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]d], Mdag[nu], Mdag[nu], M[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]d], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]dDag], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], M[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]dDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]dDag], Mdag[nu], Mdag[nu], Mdag[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], M[e], M[e], M[e]])/
    (24*Pi^2) + (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLed]}, fm2, fm1]*
     flTr[FFA[LSRLed], M[e], Mdag[e], Mdag[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], Mdag[e], M[e], M[e]])/
    (24*Pi^2) - (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], Mdag[e], 
      M[e], Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLed]}, fm2, fm1]*
     flTr[FFA[LSRLed], Mdag[e], Mdag[e], M[e]])/(24*Pi^2) - 
   (FCHN[{FFB[LSRLed]}, fm2, fm1]*flTr[FFA[LSRLed], Mdag[e], Mdag[e], 
      Mdag[e]])/(48*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], M[e], M[e], M[e]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*flTr[FFA[LSRRedDag], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*flTr[FFA[LSRRedDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*flTr[FFA[LSRRedDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFB[LSRRedDag]}, fm2, fm1]*
     flTr[FFA[LSRRedDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*
     flTr[FFB[LS1RRddDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*
     flTr[FFB[LS1RRddDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*
     flTr[FFB[LS1RRddDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRddDag]}, fm2, fm1]*flTr[FFB[LS1RRddDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (3*e*FCHN[{Ld\[Gamma]Dag, M[d], M[d]}, fm2, fm1]*q[d])/(16*Pi^2) + 
   (e*FCHN[{Ld\[Gamma]Dag, M[d], Mdag[d]}, fm2, fm1]*q[d])/(8*Pi^2) - 
   (e*FCHN[{Ld\[Gamma]Dag, Mdag[d], Mdag[d]}, fm2, fm1]*q[d])/(8*Pi^2) - 
   (e*FCHN[{M[d], Ld\[Gamma], Mdag[d]}, fm2, fm1]*q[d])/(16*Pi^2) - 
   (3*e*FCHN[{M[d], M[d], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(16*Pi^2) - 
   (e*FCHN[{Mdag[d], Ld\[Gamma], M[d]}, fm2, fm1]*q[d])/(16*Pi^2) + 
   (e*FCHN[{Mdag[d], M[d], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(8*Pi^2) - 
   (e*FCHN[{Mdag[d], Mdag[d], Ld\[Gamma]Dag}, fm2, fm1]*q[d])/(8*Pi^2) + 
   (e^2*FCHN[{Mdag[d]}, fm2, fm1]*q[d]^2)/(4*Pi^2), 
 \[Delta]\[Chi][M[e, fm2_, fm1_]] -> 
  FCHN[{FFA[LSRReeDag], M[e], M[e], M[e], FFB[LSRReeDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFA[LSRReeDag], M[e], M[e], Mdag[e], FFB[LSRReeDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFA[LSRReeDag], M[e], Mdag[e], M[e], 
      FFB[LSRReeDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LSRReeDag], M[e], Mdag[e], Mdag[e], FFB[LSRReeDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFA[LSRReeDag], Mdag[e], M[e], M[e], FFB[LSRReeDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFA[LSRReeDag], Mdag[e], Mdag[e], M[e], 
      FFB[LSRReeDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LSRReeDag], Mdag[e], Mdag[e], Mdag[e], FFB[LSRReeDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LSRReeDag], M[e], M[e], M[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFB[LSRReeDag], M[e], M[e], Mdag[e], FFA[LSRReeDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFB[LSRReeDag], M[e], Mdag[e], M[e], FFA[LSRReeDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFB[LSRReeDag], M[e], Mdag[e], Mdag[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LSRReeDag], Mdag[e], M[e], M[e], FFA[LSRReeDag]}, fm2, fm1]/
    (48*Pi^2) - FCHN[{FFB[LSRReeDag], Mdag[e], Mdag[e], M[e], 
      FFA[LSRReeDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LSRReeDag], Mdag[e], Mdag[e], Mdag[e], FFA[LSRReeDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LVLRee], M[e], M[e], M[e], FFA[LVLRee]}, fm2, 
     fm1]/(12*Pi^2) - FCHN[{FFB[LVLRee], M[e], M[e], Mdag[e], FFA[LVLRee]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LVLRee], M[e], Mdag[e], Mdag[e], 
      FFA[LVLRee]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LVLRee], Mdag[e], M[e], M[e], FFA[LVLRee]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LVLRee], Mdag[e], M[e], Mdag[e], FFA[LVLRee]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LVLRee], Mdag[e], Mdag[e], M[e], 
      FFA[LVLRee]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LVLRee], Mdag[e], Mdag[e], Mdag[e], FFA[LVLRee]}, fm2, fm1]/
    (24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], 
      M[nu], M[nu], M[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], M[nu], M[nu], 
      Mdag[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], M[nu], Mdag[nu], M[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], M[nu], Mdag[nu], 
      Mdag[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], Mdag[nu], M[nu], M[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]e], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]e], Mdag[nu], Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], M[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]eDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]eDag], Mdag[nu], Mdag[nu], Mdag[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], M[e], M[e], M[e]])/
    (48*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], M[e], 
      M[e], Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*
     flTr[FFA[LSRReeDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*
     flTr[FFA[LSRReeDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*flTr[FFA[LSRReeDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReeDag]}, fm2, fm1]*
     flTr[FFA[LSRReeDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], M[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], M[d], Mdag[d], 
      Mdag[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], Mdag[d], M[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], Mdag[d], M[d], 
      Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*
     flTr[FFB[LSRLedDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLedDag]}, fm2, fm1]*flTr[FFB[LSRLedDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], M[u], M[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], M[u], M[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], M[u], Mdag[u], Mdag[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], Mdag[u], M[u], 
      M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], Mdag[u], M[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*flTr[FFB[LSRLeuDag], Mdag[u], 
      Mdag[u], M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSRLeuDag]}, fm2, fm1]*
     flTr[FFB[LSRLeuDag], Mdag[u], Mdag[u], Mdag[u]])/(48*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*
     flTr[FFB[LSRRedDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRRedDag]}, fm2, fm1]*flTr[FFB[LSRRedDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], M[e], M[e], M[e]])/(48*Pi^2) - 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*flTr[FFB[LSRReeDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFA[LSRReeDag]}, fm2, fm1]*
     flTr[FFB[LSRReeDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], M[u], M[u], 
      M[u]])/(48*Pi^2) - (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], M[u], M[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], M[u], Mdag[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], M[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], Mdag[u], M[u], 
      M[u]])/(24*Pi^2) + (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*
     flTr[FFB[LSRReuDag], Mdag[u], Mdag[u], M[u]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSRReuDag]}, fm2, fm1]*flTr[FFB[LSRReuDag], Mdag[u], 
      Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (3*e*FCHN[{Le\[Gamma]Dag, M[e], M[e]}, fm2, fm1]*q[e])/(16*Pi^2) + 
   (e*FCHN[{Le\[Gamma]Dag, M[e], Mdag[e]}, fm2, fm1]*q[e])/(8*Pi^2) - 
   (e*FCHN[{Le\[Gamma]Dag, Mdag[e], Mdag[e]}, fm2, fm1]*q[e])/(8*Pi^2) - 
   (e*FCHN[{M[e], Le\[Gamma], Mdag[e]}, fm2, fm1]*q[e])/(16*Pi^2) - 
   (3*e*FCHN[{M[e], M[e], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(16*Pi^2) - 
   (e*FCHN[{Mdag[e], Le\[Gamma], M[e]}, fm2, fm1]*q[e])/(16*Pi^2) + 
   (e*FCHN[{Mdag[e], M[e], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(8*Pi^2) - 
   (e*FCHN[{Mdag[e], Mdag[e], Le\[Gamma]Dag}, fm2, fm1]*q[e])/(8*Pi^2) + 
   (e^2*FCHN[{Mdag[e]}, fm2, fm1]*q[e]^2)/(4*Pi^2), 
 \[Delta]\[Chi][M[nu, fm2_, fm1_]] -> 
  FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], M[nu], M[nu], FFB[LSLL\[Nu]\[Nu]]}, fm2, 
     fm1]/(24*Pi^2) + FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], M[nu], Mdag[nu], 
      FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], M[nu], FFB[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFA[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], 
      Mdag[nu], FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], M[nu], FFB[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], 
      M[nu], FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFA[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], M[nu], M[nu], FFA[LSLL\[Nu]\[Nu]]}, fm2, 
     fm1]/(24*Pi^2) + FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], M[nu], Mdag[nu], 
      FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], M[nu], FFA[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], 
      Mdag[nu], FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], M[nu], M[nu], FFA[LSLL\[Nu]\[Nu]]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], 
      M[nu], FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], M[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], M[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], M[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFA[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFB[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(24*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], M[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], M[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], M[nu], Mdag[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], M[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], M[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{transp[FFB[LVLL\[Nu]\[Nu]]], Mdag[nu], Mdag[nu], Mdag[nu], 
      FFA[LVLL\[Nu]\[Nu]]}, fm2, fm1]/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], M[nu], Mdag[nu]])/(12*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], 
      Mdag[nu], M[nu]])/(12*Pi^2) + (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], 
      M[nu], M[nu]])/(12*Pi^2) + (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], M[nu]])/(12*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]\[Nu]], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], M[d], M[d], 
      M[d]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]d], M[d], M[d], Mdag[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], M[d], Mdag[d], 
      M[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]d], M[d], Mdag[d], Mdag[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], Mdag[d], M[d], 
      M[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]d], Mdag[d], Mdag[d], M[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]d], Mdag[d], 
      Mdag[d], Mdag[d]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], M[e], M[e], M[e]])/(24*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]e], M[e], M[e], 
      Mdag[e]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], M[e], Mdag[e], M[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]e], M[e], Mdag[e], 
      Mdag[e]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], Mdag[e], M[e], M[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]e], Mdag[e], Mdag[e], 
      M[e]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]e], Mdag[e], Mdag[e], Mdag[e]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], M[u], M[u], 
      M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]u], M[u], M[u], Mdag[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], M[u], Mdag[u], 
      M[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]u], M[u], Mdag[u], Mdag[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], Mdag[u], M[u], 
      M[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]u], Mdag[u], Mdag[u], M[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]u], Mdag[u], 
      Mdag[u], Mdag[u]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], M[nu], M[nu]])/(24*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], 
      M[nu], Mdag[nu]])/(12*Pi^2) - (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], Mdag[nu], M[nu]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], M[nu], 
      Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], 
      M[nu], M[nu]])/(12*Pi^2) + (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*
     flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], Mdag[nu], M[nu]])/(12*Pi^2) - 
   (FCHN[{FFA[LSLL\[Nu]\[Nu]]}, fm2, fm1]*flTr[FFB[LSLL\[Nu]\[Nu]], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], M[d], M[d], 
      M[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], M[d], M[d], Mdag[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], M[d], Mdag[d], 
      Mdag[d]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], Mdag[d], M[d], M[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], Mdag[d], M[d], 
      Mdag[d]])/(12*Pi^2) - (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]d], Mdag[d], Mdag[d], M[d]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]d]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]d], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], M[e], M[e], M[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], M[e], M[e], 
      Mdag[e]])/(12*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], M[e], Mdag[e], Mdag[e]])/(12*Pi^2) + 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], Mdag[e], M[e], 
      M[e]])/(12*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], Mdag[e], M[e], Mdag[e]])/(12*Pi^2) - 
   (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]e], Mdag[e], Mdag[e], 
      M[e]])/(12*Pi^2) - (FCHN[{FFA[LSLR\[Nu]e]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]e], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], M[u], M[u], 
      M[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], M[u], M[u], Mdag[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], M[u], Mdag[u], 
      Mdag[u]])/(12*Pi^2) + (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], Mdag[u], M[u], M[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], Mdag[u], M[u], 
      Mdag[u]])/(12*Pi^2) - (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*
     flTr[FFB[LSLR\[Nu]u], Mdag[u], Mdag[u], M[u]])/(12*Pi^2) - 
   (Nc*FCHN[{FFA[LSLR\[Nu]u]}, fm2, fm1]*flTr[FFB[LSLR\[Nu]u], Mdag[u], 
      Mdag[u], Mdag[u]])/(24*Pi^2), \[Delta]\[Chi][M[u, fm2_, fm1_]] -> 
  (CF*g^2*FCHN[{Mdag[u]}, fm2, fm1])/(4*Pi^2) - 
   (3*CF*g*FCHN[{LuGDag, M[u], M[u]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{LuGDag, M[u], Mdag[u]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{LuGDag, Mdag[u], Mdag[u]}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{M[u], LuG, Mdag[u]}, fm2, fm1])/(16*Pi^2) - 
   (3*CF*g*FCHN[{M[u], M[u], LuGDag}, fm2, fm1])/(16*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], LuG, M[u]}, fm2, fm1])/(16*Pi^2) + 
   (CF*g*FCHN[{Mdag[u], M[u], LuGDag}, fm2, fm1])/(8*Pi^2) - 
   (CF*g*FCHN[{Mdag[u], Mdag[u], LuGDag}, fm2, fm1])/(8*Pi^2) + 
   FCHN[{FFA[LS1RRuuDag], M[u], M[u], M[u], FFB[LS1RRuuDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFA[LS1RRuuDag], M[u], M[u], Mdag[u], FFB[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFA[LS1RRuuDag], M[u], Mdag[u], M[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFA[LS1RRuuDag], M[u], Mdag[u], Mdag[u], FFB[LS1RRuuDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFA[LS1RRuuDag], Mdag[u], M[u], M[u], FFB[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFA[LS1RRuuDag], Mdag[u], Mdag[u], M[u], 
      FFB[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFA[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFB[LS1RRuuDag]}, fm2, 
     fm1]/(48*Pi^2) + (CF*FCHN[{FFA[LS8RRuuDag], M[u], M[u], M[u], 
       FFB[LS8RRuuDag]}, fm2, fm1])/(96*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], M[u], M[u], Mdag[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], M[u], Mdag[u], M[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRuuDag], M[u], Mdag[u], Mdag[u], 
       FFB[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], M[u], M[u], FFB[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], Mdag[u], M[u], 
       FFB[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFA[LS8RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFB[LS8RRuuDag]}, 
      fm2, fm1])/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], M[d], M[d], M[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(96*Pi^2) + 
   FCHN[{FFB[LS1RRudduDag], M[d], M[d], Mdag[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], M[d], Mdag[d], M[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRudduDag], M[d], Mdag[d], Mdag[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], Mdag[d], M[d], M[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRudduDag], Mdag[d], Mdag[d], M[d], FFA[LS1RRudduDag]}, fm2, 
     fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRudduDag], Mdag[d], Mdag[d], Mdag[d], 
      FFA[LS1RRudduDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LS1RRuuDag], M[u], M[u], M[u], FFA[LS1RRuuDag]}, fm2, fm1]/
    (96*Pi^2) + FCHN[{FFB[LS1RRuuDag], M[u], M[u], Mdag[u], FFA[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) + FCHN[{FFB[LS1RRuuDag], M[u], Mdag[u], M[u], 
      FFA[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) - 
   FCHN[{FFB[LS1RRuuDag], M[u], Mdag[u], Mdag[u], FFA[LS1RRuuDag]}, fm2, fm1]/
    (48*Pi^2) + FCHN[{FFB[LS1RRuuDag], Mdag[u], M[u], M[u], FFA[LS1RRuuDag]}, 
     fm2, fm1]/(48*Pi^2) - FCHN[{FFB[LS1RRuuDag], Mdag[u], Mdag[u], M[u], 
      FFA[LS1RRuuDag]}, fm2, fm1]/(48*Pi^2) + 
   FCHN[{FFB[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFA[LS1RRuuDag]}, fm2, 
     fm1]/(48*Pi^2) + (CF*FCHN[{FFB[LS8RRudduDag], M[d], M[d], M[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(96*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRudduDag], M[d], M[d], Mdag[d], FFA[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) + (CF*FCHN[{FFB[LS8RRudduDag], M[d], Mdag[d], M[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) - 
   (CF*FCHN[{FFB[LS8RRudduDag], M[d], Mdag[d], Mdag[d], FFA[LS8RRudduDag]}, 
      fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], M[d], M[d], FFA[LS8RRudduDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], Mdag[d], M[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRudduDag], Mdag[d], Mdag[d], Mdag[d], 
       FFA[LS8RRudduDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], M[u], M[u], M[u], FFA[LS8RRuuDag]}, fm2, fm1])/
    (96*Pi^2) + (CF*FCHN[{FFB[LS8RRuuDag], M[u], M[u], Mdag[u], 
       FFA[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], M[u], Mdag[u], M[u], FFA[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRuuDag], M[u], Mdag[u], Mdag[u], 
       FFA[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], M[u], M[u], FFA[LS8RRuuDag]}, fm2, 
      fm1])/(48*Pi^2) - (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], Mdag[u], M[u], 
       FFA[LS8RRuuDag]}, fm2, fm1])/(48*Pi^2) + 
   (CF*FCHN[{FFB[LS8RRuuDag], Mdag[u], Mdag[u], Mdag[u], FFA[LS8RRuuDag]}, 
      fm2, fm1])/(48*Pi^2) + FCHN[{FFB[LV1LRudduDag], M[d], M[d], M[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRudduDag], M[d], M[d], Mdag[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRudduDag], M[d], Mdag[d], Mdag[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRudduDag], Mdag[d], M[d], M[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRudduDag], Mdag[d], M[d], Mdag[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRudduDag], Mdag[d], Mdag[d], M[d], FFA[LV1LRudduDag]}, fm2, 
     fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRudduDag], Mdag[d], Mdag[d], Mdag[d], 
      FFA[LV1LRudduDag]}, fm2, fm1]/(24*Pi^2) + 
   FCHN[{FFB[LV1LRuu], M[u], M[u], M[u], FFA[LV1LRuu]}, fm2, fm1]/(12*Pi^2) - 
   FCHN[{FFB[LV1LRuu], M[u], M[u], Mdag[u], FFA[LV1LRuu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuu], M[u], Mdag[u], Mdag[u], FFA[LV1LRuu]}, 
     fm2, fm1]/(12*Pi^2) - FCHN[{FFB[LV1LRuu], Mdag[u], M[u], M[u], 
      FFA[LV1LRuu]}, fm2, fm1]/(12*Pi^2) + 
   FCHN[{FFB[LV1LRuu], Mdag[u], M[u], Mdag[u], FFA[LV1LRuu]}, fm2, fm1]/
    (12*Pi^2) + FCHN[{FFB[LV1LRuu], Mdag[u], Mdag[u], M[u], FFA[LV1LRuu]}, 
     fm2, fm1]/(12*Pi^2) + FCHN[{FFB[LV1LRuu], Mdag[u], Mdag[u], Mdag[u], 
      FFA[LV1LRuu]}, fm2, fm1]/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], M[d], M[d], M[d], FFA[LV8LRudduDag]}, fm2, 
      fm1])/(12*Pi^2) - (CF*FCHN[{FFB[LV8LRudduDag], M[d], M[d], Mdag[d], 
       FFA[LV8LRudduDag]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], M[d], Mdag[d], Mdag[d], FFA[LV8LRudduDag]}, 
      fm2, fm1])/(12*Pi^2) - 
   (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], M[d], M[d], FFA[LV8LRudduDag]}, fm2, 
      fm1])/(12*Pi^2) + (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], M[d], Mdag[d], 
       FFA[LV8LRudduDag]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], Mdag[d], M[d], FFA[LV8LRudduDag]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRudduDag], Mdag[d], Mdag[d], Mdag[d], 
       FFA[LV8LRudduDag]}, fm2, fm1])/(24*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], M[u], M[u], M[u], FFA[LV8LRuu]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRuu], M[u], M[u], Mdag[u], FFA[LV8LRuu]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], M[u], Mdag[u], Mdag[u], FFA[LV8LRuu]}, fm2, fm1])/
    (12*Pi^2) - (CF*FCHN[{FFB[LV8LRuu], Mdag[u], M[u], M[u], FFA[LV8LRuu]}, 
      fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], Mdag[u], M[u], Mdag[u], FFA[LV8LRuu]}, fm2, fm1])/
    (12*Pi^2) + (CF*FCHN[{FFB[LV8LRuu], Mdag[u], Mdag[u], M[u], 
       FFA[LV8LRuu]}, fm2, fm1])/(12*Pi^2) + 
   (CF*FCHN[{FFB[LV8LRuu], Mdag[u], Mdag[u], Mdag[u], FFA[LV8LRuu]}, fm2, 
      fm1])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], M[u], M[u], M[u]])/(48*Pi^2) - 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], M[u], M[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], M[u], Mdag[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], M[u], Mdag[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], Mdag[u], M[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*flTr[FFA[LS1RRuuDag], Mdag[u], 
      Mdag[u], M[u]])/(24*Pi^2) - (Nc*FCHN[{FFB[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFA[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], M[nu], M[nu], 
      M[nu]])/(48*Pi^2) - (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], M[nu], Mdag[nu], 
      M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], M[nu], Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], Mdag[nu], M[nu], 
      M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*
     flTr[FFA[LSLL\[Nu]u], Mdag[nu], Mdag[nu], M[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLL\[Nu]u]}, fm2, fm1]*flTr[FFA[LSLL\[Nu]u], Mdag[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], M[nu], 
      M[nu], M[nu]])/(24*Pi^2) + (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], M[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], M[nu], 
      Mdag[nu], Mdag[nu]])/(24*Pi^2) + 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], 
      M[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], M[nu], Mdag[nu]])/(24*Pi^2) - 
   (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], 
      Mdag[nu], M[nu]])/(24*Pi^2) - (FCHN[{FFB[LSLR\[Nu]uDag]}, fm2, fm1]*
     flTr[FFA[LSLR\[Nu]uDag], Mdag[nu], Mdag[nu], Mdag[nu]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], M[e], M[e], M[e]])/
    (24*Pi^2) + (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLeu]}, fm2, fm1]*
     flTr[FFA[LSRLeu], M[e], Mdag[e], Mdag[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], Mdag[e], M[e], M[e]])/
    (24*Pi^2) - (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], Mdag[e], 
      M[e], Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRLeu]}, fm2, fm1]*
     flTr[FFA[LSRLeu], Mdag[e], Mdag[e], M[e]])/(24*Pi^2) - 
   (FCHN[{FFB[LSRLeu]}, fm2, fm1]*flTr[FFA[LSRLeu], Mdag[e], Mdag[e], 
      Mdag[e]])/(48*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], M[e], M[e], M[e]])/(48*Pi^2) - 
   (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*flTr[FFA[LSRReuDag], M[e], M[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], M[e], Mdag[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*flTr[FFA[LSRReuDag], M[e], Mdag[e], 
      Mdag[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], Mdag[e], M[e], M[e]])/(24*Pi^2) + 
   (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*flTr[FFA[LSRReuDag], Mdag[e], Mdag[e], 
      M[e]])/(24*Pi^2) - (FCHN[{FFB[LSRReuDag]}, fm2, fm1]*
     flTr[FFA[LSRReuDag], Mdag[e], Mdag[e], Mdag[e]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], M[d], M[d], 
      M[d]])/(48*Pi^2) - (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     flTr[FFB[LS1RRudDag], M[d], M[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], M[d], Mdag[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     flTr[FFB[LS1RRudDag], M[d], Mdag[d], Mdag[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], Mdag[d], M[d], 
      M[d]])/(24*Pi^2) + (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*
     flTr[FFB[LS1RRudDag], Mdag[d], Mdag[d], M[d]])/(24*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRudDag]}, fm2, fm1]*flTr[FFB[LS1RRudDag], Mdag[d], 
      Mdag[d], Mdag[d]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], M[u], M[u], M[u]])/(48*Pi^2) - 
   (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*flTr[FFB[LS1RRuuDag], M[u], M[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], M[u], Mdag[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*flTr[FFB[LS1RRuuDag], M[u], Mdag[u], 
      Mdag[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], Mdag[u], M[u], M[u]])/(24*Pi^2) + 
   (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*flTr[FFB[LS1RRuuDag], Mdag[u], 
      Mdag[u], M[u]])/(24*Pi^2) - (Nc*FCHN[{FFA[LS1RRuuDag]}, fm2, fm1]*
     flTr[FFB[LS1RRuuDag], Mdag[u], Mdag[u], Mdag[u]])/(24*Pi^2) - 
   (3*e*FCHN[{Lu\[Gamma]Dag, M[u], M[u]}, fm2, fm1]*q[u])/(16*Pi^2) + 
   (e*FCHN[{Lu\[Gamma]Dag, M[u], Mdag[u]}, fm2, fm1]*q[u])/(8*Pi^2) - 
   (e*FCHN[{Lu\[Gamma]Dag, Mdag[u], Mdag[u]}, fm2, fm1]*q[u])/(8*Pi^2) - 
   (e*FCHN[{M[u], Lu\[Gamma], Mdag[u]}, fm2, fm1]*q[u])/(16*Pi^2) - 
   (3*e*FCHN[{M[u], M[u], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(16*Pi^2) - 
   (e*FCHN[{Mdag[u], Lu\[Gamma], M[u]}, fm2, fm1]*q[u])/(16*Pi^2) + 
   (e*FCHN[{Mdag[u], M[u], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(8*Pi^2) - 
   (e*FCHN[{Mdag[u], Mdag[u], Lu\[Gamma]Dag}, fm2, fm1]*q[u])/(8*Pi^2) + 
   (e^2*FCHN[{Mdag[u]}, fm2, fm1]*q[u]^2)/(4*Pi^2)}

